Dissimilarities of reduced density matrices and eigenstate thermalization hypothesis

We calculate various quantities that characterize the dissimilarity of reduced density matrices for a short interval of length $\ell$ in a two-dimensional (2D) large central charge conformal field theory (CFT). These quantities include the R\'enyi entropy, entanglement entropy, relative entropy, Jensen-Shannon divergence, as well as the Schatten 2-norm and 4-norm. We adopt the method of operator product expansion of twist operators, and calculate the short interval expansion of these quantities up to order of $\ell^9$ for the contributions from the vacuum conformal family. The formal forms of these dissimilarity measures and the derived Fisher information metric from contributions of general operators are also given. As an application of the results, we use these dissimilarity measures to compare the excited and thermal states, and examine the eigenstate thermalization hypothesis (ETH) by showing how they behave in high temperature limit. This would help to understand how ETH in 2D CFT can be defined more precisely. We discuss the possibility that all the dissimilarity measures considered here vanish when comparing the reduced density matrices of an excited state and a generalized Gibbs ensemble thermal state. We also discuss ETH for a microcanonical ensemble thermal state in a 2D large central charge CFT, and find that it is approximately satisfied for a small subsystem and violated for a large subsystem.

==> anc/collection_of_results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    559008,      13268]
NotebookOptionsPosition[    553852,      13096]
NotebookOutlinePosition[    554197,      13111]
CellTagsIndexPosition[    554154,      13108]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Section 2.5 Renyi entropy and entanglement entropy", "Section",
 CellChangeTimes->{{3.7039542022131257`*^9, 3.703954219345484*^9}, {
   3.7039553305656457`*^9, 3.703955332918915*^9}, 3.7041728946630497`*^9, {
   3.7118128680739017`*^9, 3.7118128958433123`*^9}, {3.7118129736796036`*^9, 
   3.7118129751449556`*^9}, {3.711813013890053*^9, 3.7118130186411047`*^9}}],

Cell[CellGroupData[{

Cell["S_n(L,\[Phi]) and S(L,\[Phi])", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SnL\[Phi]", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      RowBox[{"Log", "[", "\[ScriptL]", "]"}]}], 
     RowBox[{"12", " ", "n"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", 
          RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "2"]}], 
     RowBox[{"72", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["L", "2"], " ", "n"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"24", " ", "c", " ", "h\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["n", "2"]}], ")"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["h\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"11", "+", 
             SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "4"]}], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "4"]}], 
     RowBox[{"2160", " ", 
      RowBox[{"(", 
       RowBox[{"c", " ", 
        SuperscriptBox["L", "4"], " ", 
        SuperscriptBox["n", "3"]}], ")"}]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"34020", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["L", "6"], " ", 
         SuperscriptBox["n", "5"]}], ")"}]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["c", "3"], " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["h\[Phi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"47", "+", 
             SuperscriptBox["n", "2"]}], ")"}]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["c", "2"], " ", "h\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["n", "2"], "+", 
             SuperscriptBox["n", "4"]}], ")"}]}], "+", 
          RowBox[{"36", " ", "c", " ", 
           SuperscriptBox["h\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"37", "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "4"]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "6"]}], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "6"]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"453600", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["c", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         SuperscriptBox["L", "8"], " ", 
         SuperscriptBox["n", "7"]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["c", "5"], " ", 
          SuperscriptBox["n", "6"]}], "+", 
         RowBox[{"5632", " ", 
          SuperscriptBox["h\[Phi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"119", "+", 
            SuperscriptBox["n", "2"]}], ")"}]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["h\[Phi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1078", "-", 
            RowBox[{"5863", " ", "h\[Phi]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"268", "+", 
               RowBox[{"1227", " ", "h\[Phi]"}]}], ")"}], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"100", "+", 
               RowBox[{"303", " ", "h\[Phi]"}]}], ")"}], " ", 
             SuperscriptBox["n", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"30", "+", 
               RowBox[{"13", " ", "h\[Phi]"}]}], ")"}], " ", 
             SuperscriptBox["n", "6"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["c", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "11"}], " ", 
             SuperscriptBox["n", "6"]}], "+", 
            RowBox[{"60", " ", "h\[Phi]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["n", "4"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["c", "3"], " ", "h\[Phi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "11"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["n", "4"]}], ")"}]}], "+", 
            RowBox[{"h\[Phi]", " ", 
             RowBox[{"(", 
              RowBox[{"251", "+", 
               RowBox[{"71", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"29", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["n", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"64", " ", "c", " ", 
          SuperscriptBox["h\[Phi]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "44"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               SuperscriptBox["n", "2"]}], ")"}]}], "+", 
            RowBox[{"h\[Phi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "58213"}], "+", 
               RowBox[{"33927", " ", 
                SuperscriptBox["n", "2"]}], "-", 
               RowBox[{"1647", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"13", " ", 
                SuperscriptBox["n", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
     SuperscriptBox["\[ScriptL]", "8"]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.703954262836425*^9, 3.703954264976242*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SL\[Phi]", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", "c", " ", 
      RowBox[{"Log", "[", "\[ScriptL]", "]"}]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", 
           RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[ScriptL]", "2"]}], 
      RowBox[{"36", " ", 
       SuperscriptBox["L", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], "2"], " ", 
         SuperscriptBox["\[Pi]", "4"]}], ")"}], " ", 
       SuperscriptBox["\[ScriptL]", "4"]}], 
      RowBox[{"1080", " ", 
       RowBox[{"(", 
        RowBox[{"c", " ", 
         SuperscriptBox["L", "4"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], "3"], " ", 
         SuperscriptBox["\[Pi]", "6"]}], ")"}], " ", 
       SuperscriptBox["\[ScriptL]", "6"]}], 
      RowBox[{"17010", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["L", "6"]}], ")"}]}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["c", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", "h\[Phi]"}], "+", 
            RowBox[{"1152", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"82", "+", 
               RowBox[{"15", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["h\[Phi]", "2"]}], "-", 
            RowBox[{"92160", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"3", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["h\[Phi]", "3"]}], "+", 
            RowBox[{"184320", " ", 
             RowBox[{"(", 
              RowBox[{"88", "+", 
               RowBox[{"9", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["h\[Phi]", "4"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
        SuperscriptBox["\[ScriptL]", "8"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"226800", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["c", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          SuperscriptBox["L", "8"]}], ")"}]}], ")"}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 0, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 
     0, {(Rational[1, 6] $CellContext`c) Log[$CellContext`\[ScriptL]], 
      0, ((Rational[-1, 36] ($CellContext`c - 
         24 $CellContext`h\[Phi])) $CellContext`L^(-2)) Pi^2, 
      0, (((Rational[-1, 1080]/$CellContext`c) ($CellContext`c - 
          24 $CellContext`h\[Phi])^2) $CellContext`L^(-4)) Pi^4, 
      0, (((Rational[-1, 17010] $CellContext`c^(-2)) ($CellContext`c - 
          24 $CellContext`h\[Phi])^3) $CellContext`L^(-6)) Pi^6, 
      0, ((((Rational[-1, 226800] $CellContext`c^(-3))/(22 + 
         5 $CellContext`c)) ($CellContext`c^4 (22 + 5 $CellContext`c) - ((
           96 $CellContext`c^3) (22 + 
           5 $CellContext`c)) $CellContext`h\[Phi] + ((
            1152 $CellContext`c^2) (82 + 
            15 $CellContext`c)) $CellContext`h\[Phi]^2 - ((
           92160 $CellContext`c) (22 + 
           3 $CellContext`c)) $CellContext`h\[Phi]^3 + (
           184320 (88 + 
            9 $CellContext`c)) $CellContext`h\[Phi]^4)) $CellContext`L^(-8)) 
      Pi^8}, 0, 10, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.703954287541833*^9, 3.7039543162508936`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["S_n(L,q) and S(L,q)", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
  3.7039543262632046`*^9, 3.703954327394719*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SnLq", "=", 
   RowBox[{"SnLLq", "+", "SnNLLq", "+", "SnNNLLq"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7039552026228957`*^9, 3.7039552209084463`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SnLLq", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"Log", "[", "\[ScriptL]", "]"}]}], 
      RowBox[{"12", " ", "n"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[ScriptL]", "2"]}], 
      RowBox[{"72", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["L", "2"], " ", "n"}], ")"}]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "4"]}], 
           RowBox[{"2160", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L", "4"], " ", "n"}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "4"]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "4"], " ", 
             SuperscriptBox["n", "3"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "4"]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "4"], " ", 
             SuperscriptBox["n", "3"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"11", " ", 
           RowBox[{"(", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "4"]}], ")"}], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "4"], " ", 
             SuperscriptBox["n", "3"]}], ")"}]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 0, {
         Rational[-1, 
            2160] $CellContext`c $CellContext`L^(-4) $CellContext`n^(-1) (
           1 + $CellContext`n) Pi^4, 0, 
          Rational[-1, 
            18] $CellContext`c $CellContext`L^(-4) (-1 + $CellContext`n) \
$CellContext`n^(-3) (1 + $CellContext`n)^2 Pi^4, 
          Rational[-2, 
            9] $CellContext`c $CellContext`L^(-4) (-1 + $CellContext`n) \
$CellContext`n^(-3) (1 + $CellContext`n)^2 Pi^4, 
          Rational[-11, 
            18] $CellContext`c $CellContext`L^(-4) (-1 + $CellContext`n) \
$CellContext`n^(-3) (1 + $CellContext`n)^2 Pi^4}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "6"]}], 
           RowBox[{"34020", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L", "6"], " ", "n"}], ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"27", " ", 
           SuperscriptBox["L", "6"], " ", 
           SuperscriptBox["n", "3"]}]], "+", 
         FractionBox[
          RowBox[{"10", " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"27", " ", 
           SuperscriptBox["L", "6"], " ", 
           SuperscriptBox["n", "3"]}]], "+", 
         FractionBox[
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"49", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["n", "4"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"27", " ", 
           SuperscriptBox["L", "6"], " ", 
           SuperscriptBox["n", "5"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 0, {
         Rational[-1, 
            34020] $CellContext`c $CellContext`L^(-6) $CellContext`n^(-1) (
           1 + $CellContext`n) Pi^6, 0, 
          Rational[
           1, 27] $CellContext`c $CellContext`L^(-6) (-1 + $CellContext`n) \
$CellContext`n^(-3) (1 + $CellContext`n)^2 Pi^6, 
          Rational[
           10, 27] $CellContext`c $CellContext`L^(-6) (-1 + $CellContext`n) \
$CellContext`n^(-3) (1 + $CellContext`n)^2 Pi^6, 
          Rational[
           1, 27] $CellContext`c $CellContext`L^(-6) $CellContext`n^(-5) (
           1 + $CellContext`n) (1 - 49 $CellContext`n^2 + 48 $CellContext`n^4)
            Pi^6}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "8"]}], 
           RowBox[{"453600", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L", "8"], " ", "n"}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"90", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "8"], " ", 
             SuperscriptBox["n", "3"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"15", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "8"], " ", 
             SuperscriptBox["n", "3"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11"}], "-", 
               RowBox[{"62", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"3727", " ", 
                SuperscriptBox["n", "4"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"1620", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "8"], " ", 
             SuperscriptBox["n", "7"]}], ")"}]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 0, {
         Rational[-1, 
            453600] $CellContext`c $CellContext`L^(-8) $CellContext`n^(-1) (
           1 + $CellContext`n) Pi^8, 0, 
          Rational[-1, 
            90] $CellContext`c $CellContext`L^(-8) (-1 + $CellContext`n) \
$CellContext`n^(-3) (1 + $CellContext`n)^2 Pi^8, 
          Rational[-4, 
            15] $CellContext`c $CellContext`L^(-8) (-1 + $CellContext`n) \
$CellContext`n^(-3) (1 + $CellContext`n)^2 Pi^8, 
          Rational[-1, 
            1620] $CellContext`c $CellContext`L^(-8) (-1 + $CellContext`n) \
$CellContext`n^(-7) (1 + $CellContext`n)^2 (-11 - 62 $CellContext`n^2 + 
           3727 $CellContext`n^4) Pi^8}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 0, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 0, {
     Rational[1, 12] $CellContext`c $CellContext`n^(-1) (1 + $CellContext`n) 
      Log[$CellContext`\[ScriptL]], 0, 
      Rational[-1, 
        72] $CellContext`c $CellContext`L^(-2) $CellContext`n^(-1) (
       1 + $CellContext`n) Pi^2, 0, 
      SeriesData[$CellContext`q, 0, {
       Rational[-1, 
          2160] $CellContext`c $CellContext`L^(-4) $CellContext`n^(-1) (
         1 + $CellContext`n) Pi^4, 0, 
        Rational[-1, 
          18] $CellContext`c $CellContext`L^(-4) (-1 + $CellContext`n) \
$CellContext`n^(-3) (1 + $CellContext`n)^2 Pi^4, 
        Rational[-2, 
          9] $CellContext`c $CellContext`L^(-4) (-1 + $CellContext`n) \
$CellContext`n^(-3) (1 + $CellContext`n)^2 Pi^4, 
        Rational[-11, 
          18] $CellContext`c $CellContext`L^(-4) (-1 + $CellContext`n) \
$CellContext`n^(-3) (1 + $CellContext`n)^2 Pi^4}, 0, 5, 1], 0, 
      SeriesData[$CellContext`q, 0, {
       Rational[-1, 
          34020] $CellContext`c $CellContext`L^(-6) $CellContext`n^(-1) (
         1 + $CellContext`n) Pi^6, 0, 
        Rational[
         1, 27] $CellContext`c $CellContext`L^(-6) (-1 + $CellContext`n) \
$CellContext`n^(-3) (1 + $CellContext`n)^2 Pi^6, 
        Rational[
         10, 27] $CellContext`c $CellContext`L^(-6) (-1 + $CellContext`n) \
$CellContext`n^(-3) (1 + $CellContext`n)^2 Pi^6, 
        Rational[
         1, 27] $CellContext`c $CellContext`L^(-6) $CellContext`n^(-5) (
         1 + $CellContext`n) (1 - 49 $CellContext`n^2 + 48 $CellContext`n^4) 
        Pi^6}, 0, 5, 1], 0, 
      SeriesData[$CellContext`q, 0, {
       Rational[-1, 
          453600] $CellContext`c $CellContext`L^(-8) $CellContext`n^(-1) (
         1 + $CellContext`n) Pi^8, 0, 
        Rational[-1, 
          90] $CellContext`c $CellContext`L^(-8) (-1 + $CellContext`n) \
$CellContext`n^(-3) (1 + $CellContext`n)^2 Pi^8, 
        Rational[-4, 
          15] $CellContext`c $CellContext`L^(-8) (-1 + $CellContext`n) \
$CellContext`n^(-3) (1 + $CellContext`n)^2 Pi^8, 
        Rational[-1, 
          1620] $CellContext`c $CellContext`L^(-8) (-1 + $CellContext`n) \
$CellContext`n^(-7) (1 + $CellContext`n)^2 (-11 - 62 $CellContext`n^2 + 
         3727 $CellContext`n^4) Pi^8}, 0, 5, 1]}, 0, 10, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.7039551068502264`*^9, 3.703955113794247*^9}, {
  3.703956555981813*^9, 3.703956557934515*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SnNLLq", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["L", "2"], " ", "n"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{
           SuperscriptBox["L", "2"], " ", "n"}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{
           SuperscriptBox["L", "2"], " ", "n"}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 2, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 0, {
         Rational[2, 3] $CellContext`L^(-2) $CellContext`n^(-1) (
           1 + $CellContext`n) 
          Pi^2, $CellContext`L^(-2) $CellContext`n^(-1) (1 + $CellContext`n) 
          Pi^2, 2 $CellContext`L^(-2) $CellContext`n^(-1) (1 + $CellContext`n)
            Pi^2}, 2, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["n", "2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "4"]}], ")"}], " ", 
            SuperscriptBox["q", "2"]}], 
           RowBox[{"45", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L", "4"], " ", 
              SuperscriptBox["n", "3"]}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "44"}], "+", 
               RowBox[{"41", " ", 
                SuperscriptBox["n", "2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "4"], " ", 
             SuperscriptBox["n", "3"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "51"}], "+", 
               RowBox[{"49", " ", 
                SuperscriptBox["n", "2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}], ")"}], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"15", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "4"], " ", 
             SuperscriptBox["n", "3"]}], ")"}]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 2, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 0, {
         Rational[-1, 45] $CellContext`L^(-4) $CellContext`n^(-3) (
           1 + $CellContext`n) (-11 + 9 $CellContext`n^2) Pi^4, 
          Rational[-1, 45] $CellContext`L^(-4) $CellContext`n^(-3) (
           1 + $CellContext`n) (-44 + 41 $CellContext`n^2) Pi^4, 
          Rational[-1, 15] $CellContext`L^(-4) $CellContext`n^(-3) (
           1 + $CellContext`n) (-51 + 49 $CellContext`n^2) Pi^4}, 2, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"31", "-", 
             RowBox[{"46", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"17", " ", 
              SuperscriptBox["n", "4"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"945", " ", 
           SuperscriptBox["L", "6"], " ", 
           SuperscriptBox["n", "5"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"527", "-", 
             RowBox[{"1013", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"492", " ", 
              SuperscriptBox["n", "4"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"945", " ", 
           SuperscriptBox["L", "6"], " ", 
           SuperscriptBox["n", "5"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1255", "-", 
             RowBox[{"2903", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"1654", " ", 
              SuperscriptBox["n", "4"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"945", " ", 
           SuperscriptBox["L", "6"], " ", 
           SuperscriptBox["n", "5"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 2, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 0, {
         Rational[2, 945] $CellContext`L^(-6) $CellContext`n^(-5) (
           1 + $CellContext`n) (31 - 46 $CellContext`n^2 + 
           17 $CellContext`n^4) Pi^6, 
          Rational[1, 945] $CellContext`L^(-6) $CellContext`n^(-5) (
           1 + $CellContext`n) (527 - 1013 $CellContext`n^2 + 
           492 $CellContext`n^4) Pi^6, 
          Rational[2, 945] $CellContext`L^(-6) $CellContext`n^(-5) (
           1 + $CellContext`n) (1255 - 2903 $CellContext`n^2 + 
           1654 $CellContext`n^4) Pi^6}, 2, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "205"}], "+", 
                RowBox[{"415", " ", 
                 SuperscriptBox["n", "2"]}], "-", 
                RowBox[{"278", " ", 
                 SuperscriptBox["n", "4"]}], "+", 
                RowBox[{"62", " ", 
                 SuperscriptBox["n", "6"]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
            SuperscriptBox["q", "2"]}], 
           RowBox[{"14175", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L", "8"], " ", 
              SuperscriptBox["n", "7"]}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1025"}], "+", 
               RowBox[{"2850", " ", 
                SuperscriptBox["n", "2"]}], "-", 
               RowBox[{"2694", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"866", " ", 
                SuperscriptBox["n", "6"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"4725", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "8"], " ", 
             SuperscriptBox["n", "7"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "36257"}], "+", 
               RowBox[{"139223", " ", 
                SuperscriptBox["n", "2"]}], "-", 
               RowBox[{"163681", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"66439", " ", 
                SuperscriptBox["n", "6"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"28350", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L", "8"], " ", 
             SuperscriptBox["n", "7"]}], ")"}]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 2, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 0, {
         Rational[-1, 14175] $CellContext`L^(-8) $CellContext`n^(-7) (
           1 + $CellContext`n) (-205 + 415 $CellContext`n^2 - 
           278 $CellContext`n^4 + 62 $CellContext`n^6) Pi^8, 
          Rational[-1, 4725] $CellContext`L^(-8) $CellContext`n^(-7) (
           1 + $CellContext`n) (-1025 + 2850 $CellContext`n^2 - 
           2694 $CellContext`n^4 + 866 $CellContext`n^6) Pi^8, 
          Rational[-1, 28350] $CellContext`L^(-8) $CellContext`n^(-7) (
           1 + $CellContext`n) (-36257 + 139223 $CellContext`n^2 - 
           163681 $CellContext`n^4 + 66439 $CellContext`n^6) Pi^8}, 2, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 2, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 0, {
      SeriesData[$CellContext`q, 0, {
       Rational[2, 3] $CellContext`L^(-2) $CellContext`n^(-1) (
         1 + $CellContext`n) 
        Pi^2, $CellContext`L^(-2) $CellContext`n^(-1) (1 + $CellContext`n) 
        Pi^2, 2 $CellContext`L^(-2) $CellContext`n^(-1) (1 + $CellContext`n) 
        Pi^2}, 2, 5, 1], 0, 
      SeriesData[$CellContext`q, 0, {
       Rational[-1, 45] $CellContext`L^(-4) $CellContext`n^(-3) (
         1 + $CellContext`n) (-11 + 9 $CellContext`n^2) Pi^4, 
        Rational[-1, 45] $CellContext`L^(-4) $CellContext`n^(-3) (
         1 + $CellContext`n) (-44 + 41 $CellContext`n^2) Pi^4, 
        Rational[-1, 15] $CellContext`L^(-4) $CellContext`n^(-3) (
         1 + $CellContext`n) (-51 + 49 $CellContext`n^2) Pi^4}, 2, 5, 1], 0, 
      SeriesData[$CellContext`q, 0, {
       Rational[2, 945] $CellContext`L^(-6) $CellContext`n^(-5) (
         1 + $CellContext`n) (31 - 46 $CellContext`n^2 + 17 $CellContext`n^4) 
        Pi^6, Rational[1, 945] $CellContext`L^(-6) $CellContext`n^(-5) (
         1 + $CellContext`n) (527 - 1013 $CellContext`n^2 + 
         492 $CellContext`n^4) Pi^6, 
        Rational[2, 945] $CellContext`L^(-6) $CellContext`n^(-5) (
         1 + $CellContext`n) (1255 - 2903 $CellContext`n^2 + 
         1654 $CellContext`n^4) Pi^6}, 2, 5, 1], 0, 
      SeriesData[$CellContext`q, 0, {
       Rational[-1, 14175] $CellContext`L^(-8) $CellContext`n^(-7) (
         1 + $CellContext`n) (-205 + 415 $CellContext`n^2 - 
         278 $CellContext`n^4 + 62 $CellContext`n^6) Pi^8, 
        Rational[-1, 4725] $CellContext`L^(-8) $CellContext`n^(-7) (
         1 + $CellContext`n) (-1025 + 2850 $CellContext`n^2 - 
         2694 $CellContext`n^4 + 866 $CellContext`n^6) Pi^8, 
        Rational[-1, 28350] $CellContext`L^(-8) $CellContext`n^(-7) (
         1 + $CellContext`n) (-36257 + 139223 $CellContext`n^2 - 
         163681 $CellContext`n^4 + 66439 $CellContext`n^6) Pi^8}, 2, 5, 1]}, 
     2, 10, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.703955116897028*^9, 3.7039551223823314`*^9}, {
  3.703955171543493*^9, 3.703955187624772*^9}, {3.7039565617225666`*^9, 
  3.703956577006568*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SnNNLLq", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", 
                SuperscriptBox["n", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "4"]}], ")"}], " ", 
            SuperscriptBox["q", "4"]}], 
           RowBox[{"45", " ", 
            RowBox[{"(", 
             RowBox[{"c", " ", 
              SuperscriptBox["L", "4"], " ", 
              SuperscriptBox["n", "3"]}], ")"}]}]]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 4, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 0, {
         Rational[-4, 
            45] $CellContext`c^(-1) $CellContext`L^(-4) $CellContext`n^(-3) (
           1 + $CellContext`n) (11 + $CellContext`n^2) Pi^4}, 4, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "345"}], "+", 
             RowBox[{"271", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"26", " ", 
              SuperscriptBox["n", "4"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"945", " ", "c", " ", 
           SuperscriptBox["L", "6"], " ", 
           SuperscriptBox["n", "5"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 4, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 0, {
         Rational[
           4, 945] $CellContext`c^(-1) $CellContext`L^(-6) \
$CellContext`n^(-5) (1 + $CellContext`n) (-345 + 271 $CellContext`n^2 + 
           26 $CellContext`n^4) Pi^6}, 4, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3398", "-", 
                RowBox[{"3017", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"1141", " ", 
                 SuperscriptBox["n", "4"]}], "+", 
                RowBox[{"116", " ", 
                 SuperscriptBox["n", "6"]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
            SuperscriptBox["q", "4"]}], 
           RowBox[{"14175", " ", 
            RowBox[{"(", 
             RowBox[{"c", " ", 
              SuperscriptBox["L", "8"], " ", 
              SuperscriptBox["n", "7"]}], ")"}]}]]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 4, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 0, {
         Rational[-8, 
            14175] $CellContext`c^(-1) $CellContext`L^(-8) \
$CellContext`n^(-7) (1 + $CellContext`n) (3398 - 3017 $CellContext`n^2 + 
           1141 $CellContext`n^4 + 116 $CellContext`n^6) Pi^8}, 4, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 0, {
      SeriesData[$CellContext`q, 0, {
       Rational[-4, 
          45] $CellContext`c^(-1) $CellContext`L^(-4) $CellContext`n^(-3) (
         1 + $CellContext`n) (11 + $CellContext`n^2) Pi^4}, 4, 5, 1], 0, 
      SeriesData[$CellContext`q, 0, {
       Rational[
         4, 945] $CellContext`c^(-1) $CellContext`L^(-6) $CellContext`n^(-5) (
         1 + $CellContext`n) (-345 + 271 $CellContext`n^2 + 
         26 $CellContext`n^4) Pi^6}, 4, 5, 1], 0, 
      SeriesData[$CellContext`q, 0, {
       Rational[-8, 
          14175] $CellContext`c^(-1) $CellContext`L^(-8) $CellContext`n^(-7) (
         1 + $CellContext`n) (3398 - 3017 $CellContext`n^2 + 
         1141 $CellContext`n^4 + 116 $CellContext`n^6) Pi^8}, 4, 5, 1]}, 4, 
     10, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.703955182440483*^9, 3.703955190249424*^9}, {
  3.7039552582887735`*^9, 3.7039552607282867`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SLq", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", "c", " ", 
      RowBox[{"Log", "[", "\[ScriptL]", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"c", " ", 
            SuperscriptBox["\[Pi]", "2"]}], 
           RowBox[{"36", " ", 
            SuperscriptBox["L", "2"]}]]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["L", "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["q", "3"]}], 
          SuperscriptBox["L", "2"]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["q", "4"]}], 
          SuperscriptBox["L", "2"]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {((Rational[-1, 36] $CellContext`c) $CellContext`L^(-2)) Pi^2, 
          0, (Rational[4, 3] $CellContext`L^(-2)) 
          Pi^2, (2 $CellContext`L^(-2)) Pi^2, (4 $CellContext`L^(-2)) Pi^2}, 
         0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"c", " ", 
            SuperscriptBox["\[Pi]", "4"]}], 
           RowBox[{"1080", " ", 
            SuperscriptBox["L", "4"]}]]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"45", " ", 
           SuperscriptBox["L", "4"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"15", " ", 
           SuperscriptBox["L", "4"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", "c"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"15", " ", "c", " ", 
           SuperscriptBox["L", "4"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {((Rational[-1, 1080] $CellContext`c) $CellContext`L^(-4)) Pi^4, 
          0, (Rational[4, 45] $CellContext`L^(-4)) 
          Pi^4, (Rational[2, 15] $CellContext`L^(-4)) 
          Pi^4, (((
             Rational[
              4, 15] (-8 + $CellContext`c))/$CellContext`c) \
$CellContext`L^(-4)) Pi^4}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"c", " ", 
            SuperscriptBox["\[Pi]", "6"]}], 
           RowBox[{"17010", " ", 
            SuperscriptBox["L", "6"]}]]}], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"945", " ", 
           SuperscriptBox["L", "6"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"315", " ", 
           SuperscriptBox["L", "6"]}]], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", "c"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"315", " ", "c", " ", 
           SuperscriptBox["L", "6"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {((Rational[-1, 17010] $CellContext`c) $CellContext`L^(-6)) Pi^6, 
          0, (Rational[8, 945] $CellContext`L^(-6)) 
          Pi^6, (Rational[4, 315] $CellContext`L^(-6)) 
          Pi^6, (((
             Rational[
              8, 315] (-16 + $CellContext`c))/$CellContext`c) \
$CellContext`L^(-6)) Pi^6}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"c", " ", 
            SuperscriptBox["\[Pi]", "8"]}], 
           RowBox[{"226800", " ", 
            SuperscriptBox["L", "8"]}]]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"4725", " ", 
           SuperscriptBox["L", "8"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"1575", " ", 
           SuperscriptBox["L", "8"]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"728", "+", 
               RowBox[{"159", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"1575", " ", 
           RowBox[{"(", 
            RowBox[{"c", " ", 
             SuperscriptBox["L", "8"]}], ")"}]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {((Rational[-1, 226800] $CellContext`c) $CellContext`L^(-8)) Pi^8,
           0, (Rational[4, 4725] $CellContext`L^(-8)) 
          Pi^8, (Rational[2, 1575] $CellContext`L^(-8)) 
          Pi^8, (((Rational[-4, 1575]/$CellContext`c) (728 + 
             159 $CellContext`c)) $CellContext`L^(-8)) Pi^8}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 0, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 
     0, {(Rational[1, 6] $CellContext`c) Log[$CellContext`\[ScriptL]], 0, 
      SeriesData[$CellContext`q, 
       0, {((Rational[-1, 36] $CellContext`c) $CellContext`L^(-2)) Pi^2, 
        0, (Rational[4, 3] $CellContext`L^(-2)) Pi^2, (2 $CellContext`L^(-2)) 
        Pi^2, (4 $CellContext`L^(-2)) Pi^2}, 0, 5, 1], 0, 
      SeriesData[$CellContext`q, 
       0, {((Rational[-1, 1080] $CellContext`c) $CellContext`L^(-4)) Pi^4, 
        0, (Rational[4, 45] $CellContext`L^(-4)) 
        Pi^4, (Rational[2, 15] $CellContext`L^(-4)) 
        Pi^4, (((
           Rational[
            4, 15] (-8 + $CellContext`c))/$CellContext`c) $CellContext`L^(-4))
          Pi^4}, 0, 5, 1], 0, 
      SeriesData[$CellContext`q, 
       0, {((Rational[-1, 17010] $CellContext`c) $CellContext`L^(-6)) Pi^6, 
        0, (Rational[8, 945] $CellContext`L^(-6)) 
        Pi^6, (Rational[4, 315] $CellContext`L^(-6)) 
        Pi^6, (((
           Rational[
            8, 315] (-16 + $CellContext`c))/$CellContext`c) \
$CellContext`L^(-6)) Pi^6}, 0, 5, 1], 0, 
      SeriesData[$CellContext`q, 
       0, {((Rational[-1, 226800] $CellContext`c) $CellContext`L^(-8)) Pi^8, 
        0, (Rational[4, 4725] $CellContext`L^(-8)) 
        Pi^8, (Rational[2, 1575] $CellContext`L^(-8)) 
        Pi^8, (((Rational[-4, 1575]/$CellContext`c) (728 + 
           159 $CellContext`c)) $CellContext`L^(-8)) Pi^8}, 0, 5, 1]}, 0, 10, 
     1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.7039552673682094`*^9, 3.7039552798499975`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 3.1 Relative entropy", "Section",
 CellChangeTimes->{{3.7039542022131257`*^9, 3.703954219345484*^9}, {
   3.7039553305656457`*^9, 3.703955332918915*^9}, {3.704042560801203*^9, 
   3.704042566640339*^9}, 3.704172895928708*^9, {3.7118128992384977`*^9, 
   3.7118129046913342`*^9}}],

Cell[CellGroupData[{

Cell["S(\[Rho]_A(L1,\[Phi]1)||\[Rho]_A(L2,\[Phi]2))", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SL1\[Phi]1L2\[Phi]2", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", "-", 
             RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
           SuperscriptBox["L1", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", "-", 
             RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
           SuperscriptBox["L2", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[ScriptL]", "4"]}], 
      RowBox[{"1080", " ", "c", " ", 
       SuperscriptBox["L1", "4"], " ", 
       SuperscriptBox["L2", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", "-", 
             RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
           SuperscriptBox["L1", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", "-", 
             RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
           SuperscriptBox["L2", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
          SuperscriptBox["L1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
          SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[ScriptL]", "6"]}], 
      RowBox[{"17010", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["L1", "6"], " ", 
       SuperscriptBox["L2", "6"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"226800", " ", 
        SuperscriptBox["c", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "c"}]}], ")"}], " ", 
        SuperscriptBox["L1", "8"], " ", 
        SuperscriptBox["L2", "8"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["c", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
            RowBox[{"352", " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", "h\[Phi]2"}], "+", 
            RowBox[{"512", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"674", "+", 
               RowBox[{"145", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["h\[Phi]2", "2"]}], "-", 
            RowBox[{"1351680", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "c"}], ")"}], " ", 
             SuperscriptBox["h\[Phi]2", "3"]}], "+", 
            RowBox[{"184320", " ", 
             RowBox[{"(", 
              RowBox[{"264", "+", 
               RowBox[{"49", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["h\[Phi]2", "4"]}]}], ")"}], " ", 
          SuperscriptBox["L1", "8"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], "-", 
            RowBox[{"80", " ", "c", " ", "h\[Phi]2"}], "+", 
            RowBox[{"1280", " ", 
             SuperscriptBox["h\[Phi]2", "2"]}]}], ")"}], " ", 
          SuperscriptBox["L1", "6"], " ", 
          SuperscriptBox["L2", "2"]}], "-", 
         RowBox[{"64", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
            RowBox[{"240", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]1"}], "+", 
            RowBox[{"2880", " ", 
             SuperscriptBox["h\[Phi]1", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"22", " ", "h\[Phi]2"}]}], ")"}], " ", "h\[Phi]2", " ", 
          SuperscriptBox["L1", "4"], " ", 
          SuperscriptBox["L2", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["c", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", "h\[Phi]1"}], "+", 
            RowBox[{"1152", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"82", "+", 
               RowBox[{"15", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["h\[Phi]1", "2"]}], "-", 
            RowBox[{"92160", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"3", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["h\[Phi]1", "3"]}], "+", 
            RowBox[{"184320", " ", 
             RowBox[{"(", 
              RowBox[{"88", "+", 
               RowBox[{"9", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["h\[Phi]1", "4"]}]}], ")"}], " ", 
          SuperscriptBox["L2", "8"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[ScriptL]", "8"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 
     0, {((((Rational[
           1, 1080]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) (($CellContext`c - 
           24 $CellContext`h\[Phi]2) $CellContext`L1^2 - ($CellContext`c - 
          24 $CellContext`h\[Phi]1) $CellContext`L2^2)^2) Pi^4, 
      0, (((((Rational[
            1, 17010] $CellContext`c^(-2)) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) (($CellContext`c - 
            24 $CellContext`h\[Phi]2) $CellContext`L1^2 - ($CellContext`c - 
           24 $CellContext`h\[Phi]1) $CellContext`L2^2)^2) ((
          2 ($CellContext`c - 
           24 $CellContext`h\[Phi]2)) $CellContext`L1^2 + ($CellContext`c - 
          24 $CellContext`h\[Phi]1) $CellContext`L2^2)) Pi^6, 
      0, (((((Rational[1, 226800] $CellContext`c^(-3))/(22 + 
          5 $CellContext`c)) $CellContext`L1^(-8)) $CellContext`L2^(-8)) (((
            3 $CellContext`c^4) (22 + 5 $CellContext`c) - ((
            352 $CellContext`c^3) (22 + 
            5 $CellContext`c)) $CellContext`h\[Phi]2 + ((
             512 $CellContext`c^2) (674 + 
             145 $CellContext`c)) $CellContext`h\[Phi]2^2 - ((
            1351680 $CellContext`c) (
            5 + $CellContext`c)) $CellContext`h\[Phi]2^3 + (
            184320 (264 + 
             49 $CellContext`c)) $CellContext`h\[Phi]2^4) $CellContext`L1^8 - \
(((((4 (22 + 5 $CellContext`c)) ($CellContext`c - 
             24 $CellContext`h\[Phi]1)) ($CellContext`c - 
            24 $CellContext`h\[Phi]2)) ($CellContext`c^2 - (
            80 $CellContext`c) $CellContext`h\[Phi]2 + 
           1280 $CellContext`h\[Phi]2^2)) $CellContext`L1^6) \
$CellContext`L2^2 - (((((
             64 $CellContext`c) ($CellContext`c (22 + 5 $CellContext`c) - (
              240 (2 + $CellContext`c)) $CellContext`h\[Phi]1 + 
             2880 $CellContext`h\[Phi]1^2)) ($CellContext`c - 
            22 $CellContext`h\[Phi]2)) $CellContext`h\[Phi]2) \
$CellContext`L1^4) $CellContext`L2^4 + ($CellContext`c^4 (22 + 
            5 $CellContext`c) - ((96 $CellContext`c^3) (22 + 
            5 $CellContext`c)) $CellContext`h\[Phi]1 + ((
             1152 $CellContext`c^2) (82 + 
             15 $CellContext`c)) $CellContext`h\[Phi]1^2 - ((
            92160 $CellContext`c) (22 + 
            3 $CellContext`c)) $CellContext`h\[Phi]1^3 + (
            184320 (88 + 
             9 $CellContext`c)) $CellContext`h\[Phi]1^4) $CellContext`L2^8)) 
      Pi^8}, 4, 10, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.704042631409958*^9, 3.704042659643123*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["S(\[Rho]_A(L1,\[Phi])||\[Rho]_A(L2,q))", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, {
   3.704115479974535*^9, 3.7041154819918647`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SL1\[Phi]L2q", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      InterpretationBox[
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", "h\[Phi]", " ", 
              SuperscriptBox["L2", "2"]}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"L1", "-", "L2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], "2"], " ", 
          SuperscriptBox["\[Pi]", "4"]}], 
         RowBox[{"1080", " ", "c", " ", 
          SuperscriptBox["L1", "4"], " ", 
          SuperscriptBox["L2", "4"]}]], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "h\[Phi]", " ", 
               SuperscriptBox["L2", "2"]}], "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"L1", "-", "L2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "4"]}], ")"}], " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"45", " ", 
          RowBox[{"(", 
           RowBox[{"c", " ", 
            SuperscriptBox["L1", "2"], " ", 
            SuperscriptBox["L2", "4"]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "h\[Phi]", " ", 
               SuperscriptBox["L2", "2"]}], "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"L1", "-", "L2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "4"]}], ")"}], " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{"c", " ", 
            SuperscriptBox["L1", "2"], " ", 
            SuperscriptBox["L2", "4"]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", "c"}], ")"}]}], " ", 
             SuperscriptBox["L1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
             SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"15", " ", "c", " ", 
          SuperscriptBox["L1", "2"], " ", 
          SuperscriptBox["L2", "4"]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "5"],
         SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
        Rational[
          1, 1080] $CellContext`c^(-1) $CellContext`L1^(-4) \
$CellContext`L2^(-4) (
           24 $CellContext`h\[Phi] $CellContext`L2^2 + $CellContext`c \
($CellContext`L1 - $CellContext`L2) ($CellContext`L1 + $CellContext`L2))^2 
         Pi^4, 0, 
         Rational[-4, 
           45] $CellContext`c^(-1) $CellContext`L1^(-2) $CellContext`L2^(-4) (
          24 $CellContext`h\[Phi] $CellContext`L2^2 + $CellContext`c \
($CellContext`L1 - $CellContext`L2) ($CellContext`L1 + $CellContext`L2)) Pi^4,
          Rational[-2, 
           15] $CellContext`c^(-1) $CellContext`L1^(-2) $CellContext`L2^(-4) (
          
          24 $CellContext`h\[Phi] $CellContext`L2^2 + $CellContext`c \
($CellContext`L1 - $CellContext`L2) ($CellContext`L1 + $CellContext`L2)) Pi^4,
          Rational[
          4, 15] $CellContext`c^(-1) $CellContext`L1^(-2) \
$CellContext`L2^(-4) (-(-8 + $CellContext`c) $CellContext`L1^2 + \
($CellContext`c - 24 $CellContext`h\[Phi]) $CellContext`L2^2) Pi^4}, 0, 5, 1],
       Editable->False], ")"}], " ", 
     SuperscriptBox["\[ScriptL]", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      InterpretationBox[
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "c", " ", 
             SuperscriptBox["L1", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
             SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", "h\[Phi]", " ", 
              SuperscriptBox["L2", "2"]}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"L1", "-", "L2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], "2"], " ", 
          SuperscriptBox["\[Pi]", "6"]}], 
         RowBox[{"17010", " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["L1", "6"], " ", 
          SuperscriptBox["L2", "6"]}]], "-", 
        FractionBox[
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "h\[Phi]", " ", 
               SuperscriptBox["L2", "2"]}], "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"L1", "-", "L2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "6"]}], ")"}], " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"945", " ", 
          RowBox[{"(", 
           RowBox[{"c", " ", 
            SuperscriptBox["L1", "2"], " ", 
            SuperscriptBox["L2", "6"]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "h\[Phi]", " ", 
               SuperscriptBox["L2", "2"]}], "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"L1", "-", "L2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "6"]}], ")"}], " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"315", " ", 
          RowBox[{"(", 
           RowBox[{"c", " ", 
            SuperscriptBox["L1", "2"], " ", 
            SuperscriptBox["L2", "6"]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "16"}], "+", "c"}], ")"}], " ", "c", " ", 
               SuperscriptBox["L1", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", "c"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"c", "-", 
                 RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
               SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "6"]}], ")"}], " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"315", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["L1", "2"], " ", 
            SuperscriptBox["L2", "6"]}], ")"}]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "5"],
         SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
        Rational[
          1, 17010] $CellContext`c^(-2) $CellContext`L1^(-6) \
$CellContext`L2^(-6) (
          2 $CellContext`c $CellContext`L1^2 + ($CellContext`c - 
            24 $CellContext`h\[Phi]) $CellContext`L2^2) (
           24 $CellContext`h\[Phi] $CellContext`L2^2 + $CellContext`c \
($CellContext`L1 - $CellContext`L2) ($CellContext`L1 + $CellContext`L2))^2 
         Pi^6, 0, 
         Rational[-16, 
           945] $CellContext`c^(-1) $CellContext`L1^(-2) $CellContext`L2^(-6) \
(24 $CellContext`h\[Phi] $CellContext`L2^2 + $CellContext`c ($CellContext`L1 - \
$CellContext`L2) ($CellContext`L1 + $CellContext`L2)) Pi^6, 
         Rational[-8, 
           315] $CellContext`c^(-1) $CellContext`L1^(-2) $CellContext`L2^(-6) \
(24 $CellContext`h\[Phi] $CellContext`L2^2 + $CellContext`c ($CellContext`L1 - \
$CellContext`L2) ($CellContext`L1 + $CellContext`L2)) Pi^6, 
         Rational[-16, 
           315] $CellContext`c^(-2) $CellContext`L1^(-2) $CellContext`L2^(-6) \
((-16 + $CellContext`c) $CellContext`c $CellContext`L1^2 - (-8 + \
$CellContext`c) ($CellContext`c - 24 $CellContext`h\[Phi]) $CellContext`L2^2) 
         Pi^6}, 0, 5, 1],
       Editable->False], ")"}], " ", 
     SuperscriptBox["\[ScriptL]", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      InterpretationBox[
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"226800", " ", 
           SuperscriptBox["c", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"22", "+", 
             RowBox[{"5", " ", "c"}]}], ")"}], " ", 
           SuperscriptBox["L1", "8"], " ", 
           SuperscriptBox["L2", "8"]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["c", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["L1", "8"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
             SuperscriptBox["L1", "6"], " ", 
             SuperscriptBox["L2", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["c", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
               RowBox[{"96", " ", 
                SuperscriptBox["c", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", "h\[Phi]"}], "+", 
               RowBox[{"1152", " ", 
                SuperscriptBox["c", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"82", "+", 
                  RowBox[{"15", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["h\[Phi]", "2"]}], "-", 
               RowBox[{"92160", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"3", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["h\[Phi]", "3"]}], "+", 
               RowBox[{"184320", " ", 
                RowBox[{"(", 
                 RowBox[{"88", "+", 
                  RowBox[{"9", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["h\[Phi]", "4"]}]}], ")"}], " ", 
             SuperscriptBox["L2", "8"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "8"]}]}], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"31", "+", 
                 RowBox[{"5", " ", "c"}]}], ")"}], " ", 
               SuperscriptBox["L1", "4"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"53", "+", 
                 RowBox[{"10", " ", "c"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"c", "-", 
                 RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
               SuperscriptBox["L1", "2"], " ", 
               SuperscriptBox["L2", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                 RowBox[{"240", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]"}], "+", 
                 RowBox[{"2880", " ", 
                  SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
               SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"14175", " ", 
          RowBox[{"(", 
           RowBox[{"c", " ", 
            SuperscriptBox["L1", "4"], " ", 
            SuperscriptBox["L2", "8"]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"203", "+", 
                 RowBox[{"40", " ", "c"}]}], ")"}], " ", 
               SuperscriptBox["L1", "4"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"379", "+", 
                 RowBox[{"80", " ", "c"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"c", "-", 
                 RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
               SuperscriptBox["L1", "2"], " ", 
               SuperscriptBox["L2", "2"]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                 RowBox[{"240", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]"}], "+", 
                 RowBox[{"2880", " ", 
                  SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
               SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"14175", " ", 
          RowBox[{"(", 
           RowBox[{"c", " ", 
            SuperscriptBox["L1", "4"], " ", 
            SuperscriptBox["L2", "8"]}], ")"}]}]], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"14175", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "8"]}], ")"}]}]], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"22", "+", 
                 RowBox[{"5", " ", "c"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9184"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1587"}], "+", 
                    RowBox[{"55", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox["L1", "4"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"22", "+", 
                 RowBox[{"5", " ", "c"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2720"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"159", "+", 
                    RowBox[{"110", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"c", "-", 
                 RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
               SuperscriptBox["L1", "2"], " ", 
               SuperscriptBox["L2", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "88"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"306", "+", 
                    RowBox[{"55", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                 RowBox[{"240", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]"}], "+", 
                 RowBox[{"2880", " ", 
                  SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
               SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
          SuperscriptBox["q", "4"]}]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "5"],
         SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`q, 0, {
        Rational[
          1, 226800] $CellContext`c^(-3) (22 + 
           5 $CellContext`c)^(-1) $CellContext`L1^(-8) $CellContext`L2^(-8) (
          3 $CellContext`c^4 (22 + 5 $CellContext`c) $CellContext`L1^8 - 
          4 $CellContext`c^3 (22 + 5 $CellContext`c) ($CellContext`c - 
           24 $CellContext`h\[Phi]) $CellContext`L1^6 $CellContext`L2^2 + \
($CellContext`c^4 (22 + 5 $CellContext`c) - 
            96 $CellContext`c^3 (22 + 5 $CellContext`c) $CellContext`h\[Phi] + 
            1152 $CellContext`c^2 (82 + 
              15 $CellContext`c) $CellContext`h\[Phi]^2 - 
            92160 $CellContext`c (22 + 
             3 $CellContext`c) $CellContext`h\[Phi]^3 + 
            184320 (88 + 
              9 $CellContext`c) $CellContext`h\[Phi]^4) $CellContext`L2^8) 
         Pi^8, 0, 
         Rational[-4, 
           14175] $CellContext`c^(-1) $CellContext`L1^(-4) \
$CellContext`L2^(-8) ($CellContext`c (31 + 
            5 $CellContext`c) $CellContext`L1^4 - (53 + 
           10 $CellContext`c) ($CellContext`c - 
           24 $CellContext`h\[Phi]) $CellContext`L1^2 $CellContext`L2^2 + \
($CellContext`c (22 + 5 $CellContext`c) - 
            240 (2 + $CellContext`c) $CellContext`h\[Phi] + 
            2880 $CellContext`h\[Phi]^2) $CellContext`L2^4) Pi^8, 
         Rational[-2, 
           14175] $CellContext`c^(-1) $CellContext`L1^(-4) \
$CellContext`L2^(-8) ($CellContext`c (203 + 
            40 $CellContext`c) $CellContext`L1^4 - (379 + 
           80 $CellContext`c) ($CellContext`c - 
           24 $CellContext`h\[Phi]) $CellContext`L1^2 $CellContext`L2^2 + 
          8 ($CellContext`c (22 + 5 $CellContext`c) - 
            240 (2 + $CellContext`c) $CellContext`h\[Phi] + 
            2880 $CellContext`h\[Phi]^2) $CellContext`L2^4) Pi^8, 
         Rational[-4, 14175] $CellContext`c^(-2) (22 + 
           5 $CellContext`c)^(-1) $CellContext`L1^(-4) $CellContext`L2^(-8) \
($CellContext`c (22 + 
            5 $CellContext`c) (-9184 + $CellContext`c (-1587 + 
              55 $CellContext`c)) $CellContext`L1^4 - (22 + 
           5 $CellContext`c) (-2720 + $CellContext`c (159 + 
             110 $CellContext`c)) ($CellContext`c - 
           24 $CellContext`h\[Phi]) $CellContext`L1^2 $CellContext`L2^2 + \
(-88 + $CellContext`c (306 + 55 $CellContext`c)) ($CellContext`c (22 + 
              5 $CellContext`c) - 
            240 (2 + $CellContext`c) $CellContext`h\[Phi] + 
            2880 $CellContext`h\[Phi]^2) $CellContext`L2^4) Pi^8}, 0, 5, 1],
       Editable->False], ")"}], " ", 
     SuperscriptBox["\[ScriptL]", "8"]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
     SeriesData[$CellContext`\[ScriptL], 0, {}, 2, 10, 1],
     Editable->False]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7041154839401503`*^9, 3.7041155058482423`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["S(\[Rho]_A(L1,q)||\[Rho]_A(L2,\[Phi]))", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, {
   3.704115479974535*^9, 3.7041154819918647`*^9}, {3.704116595159308*^9, 
   3.704116597929334*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SL1qL2\[Phi]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      InterpretationBox[
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L1", "2"]}], "-", 
             RowBox[{"c", " ", 
              SuperscriptBox["L2", "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox["\[Pi]", "4"]}], 
         RowBox[{"1080", " ", "c", " ", 
          SuperscriptBox["L1", "4"], " ", 
          SuperscriptBox["L2", "4"]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
             SuperscriptBox["L1", "2"]}], "-", 
            RowBox[{"c", " ", 
             SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"45", " ", "c", " ", 
          SuperscriptBox["L1", "4"], " ", 
          SuperscriptBox["L2", "2"]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
             SuperscriptBox["L1", "2"]}], "-", 
            RowBox[{"c", " ", 
             SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"15", " ", "c", " ", 
          SuperscriptBox["L1", "4"], " ", 
          SuperscriptBox["L2", "2"]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
             SuperscriptBox["L1", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", "c"}], ")"}], " ", 
             SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"15", " ", "c", " ", 
          SuperscriptBox["L1", "4"], " ", 
          SuperscriptBox["L2", "2"]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "5"],
         SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`q, 
        0, {((((Rational[
              1, 1080]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) (($CellContext`c - 
              24 $CellContext`h\[Phi]) $CellContext`L1^2 - $CellContext`c \
$CellContext`L2^2)^2) Pi^4, 
         0, ((((Rational[
              4, 45]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-2)) (($CellContext`c - 
             24 $CellContext`h\[Phi]) $CellContext`L1^2 - $CellContext`c \
$CellContext`L2^2)) 
         Pi^4, ((((
             Rational[
              2, 15]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-2)) (($CellContext`c - 
             24 $CellContext`h\[Phi]) $CellContext`L1^2 - $CellContext`c \
$CellContext`L2^2)) 
         Pi^4, ((((
             Rational[
              4, 15]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-2)) (($CellContext`c - 
             24 $CellContext`h\[Phi]) $CellContext`L1^2 - (-8 + \
$CellContext`c) $CellContext`L2^2)) Pi^4}, 0, 5, 1],
       Editable->False], ")"}], " ", 
     SuperscriptBox["\[ScriptL]", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      InterpretationBox[
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L1", "2"]}], "-", 
             RowBox[{"c", " ", 
              SuperscriptBox["L2", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
             SuperscriptBox["L1", "2"]}], "+", 
            RowBox[{"c", " ", 
             SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "6"]}], 
         RowBox[{"17010", " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["L1", "6"], " ", 
          SuperscriptBox["L2", "6"]}]], "+", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], "2"], " ", 
             SuperscriptBox["L1", "4"]}], "-", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"945", " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["L1", "6"], " ", 
          SuperscriptBox["L2", "4"]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], "2"], " ", 
             SuperscriptBox["L1", "4"]}], "-", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"315", " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["L1", "6"], " ", 
          SuperscriptBox["L2", "4"]}]], "+", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], "2"], " ", 
             SuperscriptBox["L1", "4"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16"}], "+", "c"}], ")"}], " ", "c", " ", 
             SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"315", " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["L1", "6"], " ", 
          SuperscriptBox["L2", "4"]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "5"],
         SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`q, 
        0, {(((((
              Rational[
               1, 17010] $CellContext`c^(-2)) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) (($CellContext`c - 
               24 $CellContext`h\[Phi]) $CellContext`L1^2 - $CellContext`c \
$CellContext`L2^2)^2) ((
             2 ($CellContext`c - 
              24 $CellContext`h\[Phi])) $CellContext`L1^2 + $CellContext`c \
$CellContext`L2^2)) Pi^6, 
         0, ((((Rational[
              8, 945] $CellContext`c^(-2)) $CellContext`L1^(-6)) \
$CellContext`L2^(-4)) (($CellContext`c - 
              24 $CellContext`h\[Phi])^2 $CellContext`L1^4 - $CellContext`c^2 \
$CellContext`L2^4)) 
         Pi^6, ((((
             Rational[
              4, 315] $CellContext`c^(-2)) $CellContext`L1^(-6)) \
$CellContext`L2^(-4)) (($CellContext`c - 
              24 $CellContext`h\[Phi])^2 $CellContext`L1^4 - $CellContext`c^2 \
$CellContext`L2^4)) 
         Pi^6, ((((
             Rational[
              8, 315] $CellContext`c^(-2)) $CellContext`L1^(-6)) \
$CellContext`L2^(-4)) (($CellContext`c - 
              24 $CellContext`h\[Phi])^2 $CellContext`L1^4 - ((-16 + \
$CellContext`c) $CellContext`c) $CellContext`L2^4)) Pi^6}, 0, 5, 1],
       Editable->False], ")"}], " ", 
     SuperscriptBox["\[ScriptL]", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      InterpretationBox[
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"226800", " ", 
           SuperscriptBox["c", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"22", "+", 
             RowBox[{"5", " ", "c"}]}], ")"}], " ", 
           SuperscriptBox["L1", "8"], " ", 
           SuperscriptBox["L2", "8"]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["c", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
               RowBox[{"352", " ", 
                SuperscriptBox["c", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", "h\[Phi]"}], "+", 
               RowBox[{"512", " ", 
                SuperscriptBox["c", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"674", "+", 
                  RowBox[{"145", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["h\[Phi]", "2"]}], "-", 
               RowBox[{"1351680", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", "c"}], ")"}], " ", 
                SuperscriptBox["h\[Phi]", "3"]}], "+", 
               RowBox[{"184320", " ", 
                RowBox[{"(", 
                 RowBox[{"264", "+", 
                  RowBox[{"49", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["h\[Phi]", "4"]}]}], ")"}], " ", 
             SuperscriptBox["L1", "8"]}], "-", 
            RowBox[{"4", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "-", 
               RowBox[{"80", " ", "c", " ", "h\[Phi]"}], "+", 
               RowBox[{"1280", " ", 
                SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox["L1", "6"], " ", 
             SuperscriptBox["L2", "2"]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"22", " ", "h\[Phi]"}]}], ")"}], " ", "h\[Phi]", " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["c", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["L2", "8"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "8"]}]}], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "-", 
               RowBox[{"80", " ", "c", " ", "h\[Phi]"}], "+", 
               RowBox[{"1280", " ", 
                SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox["L1", "6"]}], "-", 
            RowBox[{"160", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"22", " ", "h\[Phi]"}]}], ")"}], " ", "h\[Phi]", " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["c", "3"], " ", 
             SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"4725", " ", 
          SuperscriptBox["c", "3"], " ", 
          SuperscriptBox["L1", "8"], " ", 
          SuperscriptBox["L2", "6"]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "-", 
               RowBox[{"80", " ", "c", " ", "h\[Phi]"}], "+", 
               RowBox[{"1280", " ", 
                SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox["L1", "6"]}], "-", 
            RowBox[{"480", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"22", " ", "h\[Phi]"}]}], ")"}], " ", "h\[Phi]", " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["c", "3"], " ", 
             SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"1575", " ", 
          SuperscriptBox["c", "3"], " ", 
          SuperscriptBox["L1", "8"], " ", 
          SuperscriptBox["L2", "6"]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["c", "2"], "-", 
               RowBox[{"80", " ", "c", " ", "h\[Phi]"}], "+", 
               RowBox[{"1280", " ", 
                SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox["L1", "6"]}], "-", 
            RowBox[{"3360", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"22", " ", "h\[Phi]"}]}], ")"}], " ", "h\[Phi]", " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"728", "+", 
               RowBox[{"159", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"1575", " ", 
          SuperscriptBox["c", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          SuperscriptBox["L1", "8"], " ", 
          SuperscriptBox["L2", "6"]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "5"],
         SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`q, 
        0, {(((((Rational[1, 226800] $CellContext`c^(-3))/(22 + 
             5 $CellContext`c)) $CellContext`L1^(-8)) $CellContext`L2^(-8)) \
(((3 $CellContext`c^4) (22 + 5 $CellContext`c) - ((352 $CellContext`c^3) (22 + 
               5 $CellContext`c)) $CellContext`h\[Phi] + ((
                512 $CellContext`c^2) (674 + 
                145 $CellContext`c)) $CellContext`h\[Phi]^2 - ((
               1351680 $CellContext`c) (
               5 + $CellContext`c)) $CellContext`h\[Phi]^3 + (
               184320 (264 + 
                49 $CellContext`c)) $CellContext`h\[Phi]^4) $CellContext`L1^8 - \
(((((4 $CellContext`c) (22 + 5 $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) ($CellContext`c^2 - (
               80 $CellContext`c) $CellContext`h\[Phi] + 
              1280 $CellContext`h\[Phi]^2)) $CellContext`L1^6) \
$CellContext`L2^2 - (((((64 $CellContext`c^2) (22 + 
                5 $CellContext`c)) ($CellContext`c - 
               22 $CellContext`h\[Phi])) $CellContext`h\[Phi]) \
$CellContext`L1^4) $CellContext`L2^4 + ($CellContext`c^4 (22 + 
              5 $CellContext`c)) $CellContext`L2^8)) Pi^8, 
         0, ((((Rational[
              4, 4725] $CellContext`c^(-3)) $CellContext`L1^(-8)) \
$CellContext`L2^(-6)) ((($CellContext`c - 
              24 $CellContext`h\[Phi]) ($CellContext`c^2 - (
               80 $CellContext`c) $CellContext`h\[Phi] + 
              1280 $CellContext`h\[Phi]^2)) $CellContext`L1^6 - ((((
               160 $CellContext`c) ($CellContext`c - 
               22 $CellContext`h\[Phi])) $CellContext`h\[Phi]) \
$CellContext`L1^4) $CellContext`L2^2 - $CellContext`c^3 $CellContext`L2^6)) 
         Pi^8, ((((
             Rational[
              2, 1575] $CellContext`c^(-3)) $CellContext`L1^(-8)) \
$CellContext`L2^(-6)) ((($CellContext`c - 
              24 $CellContext`h\[Phi]) ($CellContext`c^2 - (
               80 $CellContext`c) $CellContext`h\[Phi] + 
              1280 $CellContext`h\[Phi]^2)) $CellContext`L1^6 - ((((
               480 $CellContext`c) ($CellContext`c - 
               22 $CellContext`h\[Phi])) $CellContext`h\[Phi]) \
$CellContext`L1^4) $CellContext`L2^2 - $CellContext`c^3 $CellContext`L2^6)) 
         Pi^8, (((((Rational[4, 1575] $CellContext`c^(-3))/(22 + 
             5 $CellContext`c)) $CellContext`L1^(-8)) $CellContext`L2^(-6)) \
((((22 + 5 $CellContext`c) ($CellContext`c - 
               24 $CellContext`h\[Phi])) ($CellContext`c^2 - (
               80 $CellContext`c) $CellContext`h\[Phi] + 
              1280 $CellContext`h\[Phi]^2)) $CellContext`L1^6 - (((((
                3360 $CellContext`c) (6 + $CellContext`c)) ($CellContext`c - 
               22 $CellContext`h\[Phi])) $CellContext`h\[Phi]) \
$CellContext`L1^4) $CellContext`L2^2 + (($CellContext`c^2 (22 + 
               5 $CellContext`c)) (728 + 
              159 $CellContext`c)) $CellContext`L2^6)) Pi^8}, 0, 5, 1],
       Editable->False], ")"}], " ", 
     SuperscriptBox["\[ScriptL]", "8"]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
     SeriesData[$CellContext`\[ScriptL], 0, {}, 2, 10, 1],
     Editable->False]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7041166026352596`*^9, 3.7041166081093407`*^9}, {
  3.7041168304221354`*^9, 3.7041168316016054`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["S(\[Rho]_A(L1,q1)||\[Rho]_A(L2,q2))", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, {
   3.704115479974535*^9, 3.7041154819918647`*^9}, {3.704116595159308*^9, 
   3.704116597929334*^9}, {3.7041177049986935`*^9, 3.704117707948104*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SL1q1L2q2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      InterpretationBox[
       RowBox[{
        FractionBox[
         RowBox[{"c", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "2"], "-", 
             SuperscriptBox["L2", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox["\[Pi]", "4"]}], 
         RowBox[{"1080", " ", 
          SuperscriptBox["L1", "4"], " ", 
          SuperscriptBox["L2", "4"]}]], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"L1", "-", "L2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"L1", "+", "L2"}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["L2", "2"]}], " ", 
               SuperscriptBox["q1", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["L1", "2"], " ", 
               SuperscriptBox["q2", "2"]}]}], ")"}]}], ")"}], " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"45", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["L1", "4"], " ", 
            SuperscriptBox["L2", "4"]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"L1", "-", "L2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"L1", "+", "L2"}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["L2", "2"]}], " ", 
               SuperscriptBox["q1", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["L1", "2"], " ", 
               SuperscriptBox["q2", "3"]}]}], ")"}]}], ")"}], " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["L1", "4"], " ", 
            SuperscriptBox["L2", "4"]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["L2", "2"], " ", 
                 SuperscriptBox["q1", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["q2", "2"]}]}], ")"}], "2"]}], "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["L2", "2"], " ", 
                SuperscriptBox["q1", "4"]}], "-", 
               RowBox[{
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["q2", "4"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"15", " ", "c", " ", 
          SuperscriptBox["L1", "4"], " ", 
          SuperscriptBox["L2", "4"]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "5"],
         SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`q, 
        0, {((((
             Rational[
              1, 1080] $CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ($CellContext`L1^2 - $CellContext`L2^2)^2) Pi^4, 
         0, (((((Rational[-4, 
                45] $CellContext`L1^(-4)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-4)) ($CellContext`L1 + $CellContext`L2)) 
          Pi^4) ((-$CellContext`L2^2) $CellContext`q1^2 + $CellContext`L1^2 \
$CellContext`q2^2), (((((
              Rational[-2, 
                15] $CellContext`L1^(-4)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-4)) ($CellContext`L1 + $CellContext`L2)) 
          Pi^4) ((-$CellContext`L2^2) $CellContext`q1^3 + $CellContext`L1^2 \
$CellContext`q2^3), ((((
             Rational[
              4, 15]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) Pi^4) (
          8 ($CellContext`L2^2 $CellContext`q1^2 - $CellContext`L1^2 \
$CellContext`q2^2)^2 + (($CellContext`c ($CellContext`L1 - $CellContext`L2)) \
($CellContext`L1 + $CellContext`L2)) ($CellContext`L2^2 $CellContext`q1^4 - \
$CellContext`L1^2 $CellContext`q2^4))}, 0, 5, 1],
       Editable->False], ")"}], " ", 
     SuperscriptBox["\[ScriptL]", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      InterpretationBox[
       RowBox[{
        FractionBox[
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["L1", "6"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "2"]}], "+", 
            SuperscriptBox["L2", "6"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "6"]}], 
         RowBox[{"17010", " ", 
          SuperscriptBox["L1", "6"], " ", 
          SuperscriptBox["L2", "6"]}]], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["L2", "6"], " ", 
               SuperscriptBox["q1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["L1", "6"], " ", 
               SuperscriptBox["q2", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["L1", "4"], " ", 
               SuperscriptBox["L2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q1", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["q2", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], 
          " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"945", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["L1", "6"], " ", 
            SuperscriptBox["L2", "6"]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["L2", "6"], " ", 
               SuperscriptBox["q1", "3"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["L1", "6"], " ", 
               SuperscriptBox["q2", "3"]}], "-", 
              RowBox[{
               SuperscriptBox["L1", "4"], " ", 
               SuperscriptBox["L2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q1", "3"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["q2", "3"]}]}], ")"}]}]}], ")"}]}], ")"}], 
          " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"315", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["L1", "6"], " ", 
            SuperscriptBox["L2", "6"]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["L2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", " ", 
                SuperscriptBox["L1", "4"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16"}], "+", "c"}], ")"}], " ", 
                SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
             SuperscriptBox["q1", "4"]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "2"], " ", 
             SuperscriptBox["q1", "2"], " ", 
             SuperscriptBox["q2", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["L1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", "c"}], ")"}]}], " ", 
                SuperscriptBox["L1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", "c"}], ")"}], " ", 
                SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
             SuperscriptBox["q2", "4"]}]}], ")"}], " ", 
          SuperscriptBox["q", "4"]}], 
         RowBox[{"315", " ", "c", " ", 
          SuperscriptBox["L1", "6"], " ", 
          SuperscriptBox["L2", "6"]}]], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "5"],
         SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`q, 
        0, {((((Rational[
              1, 17010] $CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) (
           2 $CellContext`L1^6 - (
            3 $CellContext`L1^4) $CellContext`L2^2 + $CellContext`L2^6)) Pi^6,
          0, (((Rational[-8, 945] $CellContext`L1^(-6)) $CellContext`L2^(-6)) 
          Pi^6) ($CellContext`L2^6 $CellContext`q1^2 + (
            2 $CellContext`L1^6) $CellContext`q2^2 - ($CellContext`L1^4 \
$CellContext`L2^2) ($CellContext`q1^2 + 
           2 $CellContext`q2^2)), (((
            Rational[-4, 315] $CellContext`L1^(-6)) $CellContext`L2^(-6)) 
          Pi^6) ($CellContext`L2^6 $CellContext`q1^3 + (
            2 $CellContext`L1^6) $CellContext`q2^3 - ($CellContext`L1^4 \
$CellContext`L2^2) ($CellContext`q1^3 + 
           2 $CellContext`q2^3)), ((((
             Rational[
              8, 315]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) 
          Pi^6) (($CellContext`L2^2 ($CellContext`c $CellContext`L1^4 - (-16 + \
$CellContext`c) $CellContext`L2^4)) $CellContext`q1^4 - (((
             32 $CellContext`L1^4) $CellContext`L2^2) $CellContext`q1^2) \
$CellContext`q2^2 + ((
             2 $CellContext`L1^4) ((-(-16 + $CellContext`c)) \
$CellContext`L1^2 + (-8 + $CellContext`c) $CellContext`L2^2)) \
$CellContext`q2^4)}, 0, 5, 1],
       Editable->False], ")"}], " ", 
     SuperscriptBox["\[ScriptL]", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      InterpretationBox[
       RowBox[{
        FractionBox[
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["L1", "8"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["L1", "6"], " ", 
             SuperscriptBox["L2", "2"]}], "+", 
            SuperscriptBox["L2", "8"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "8"]}], 
         RowBox[{"226800", " ", 
          SuperscriptBox["L1", "8"], " ", 
          SuperscriptBox["L2", "8"]}]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["L2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["L1", "6"], "-", 
               SuperscriptBox["L2", "6"]}], ")"}], " ", 
             SuperscriptBox["q1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["L1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"31", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
             SuperscriptBox["q2", "2"]}]}], ")"}], " ", 
          SuperscriptBox["q", "2"]}], 
         RowBox[{"14175", " ", 
          SuperscriptBox["L1", "8"], " ", 
          SuperscriptBox["L2", "8"]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["L2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["L1", "6"], "-", 
               SuperscriptBox["L2", "6"]}], ")"}], " ", 
             SuperscriptBox["q1", "3"]}], "-", 
            RowBox[{
             SuperscriptBox["L1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"203", "+", 
                  RowBox[{"40", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
             SuperscriptBox["q2", "3"]}]}], ")"}], " ", 
          SuperscriptBox["q", "3"]}], 
         RowBox[{"14175", " ", 
          SuperscriptBox["L1", "8"], " ", 
          SuperscriptBox["L2", "8"]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"14175", " ", "c", " ", 
           SuperscriptBox["L1", "8"], " ", 
           SuperscriptBox["L2", "8"]}]], 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["L2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", " ", 
                SuperscriptBox["L1", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"728", "+", 
                  RowBox[{"159", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
             SuperscriptBox["q1", "4"]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"53", "+", 
                  RowBox[{"10", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"]}], "+", 
               RowBox[{"10", " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
             SuperscriptBox["q1", "2"], " ", 
             SuperscriptBox["q2", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["L1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"9184", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1587", "-", 
                    RowBox[{"55", " ", "c"}]}], ")"}], " ", "c"}]}], ")"}], 
                " ", 
                SuperscriptBox["L1", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2720"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"159", "+", 
                    RowBox[{"110", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"88", "-", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"306", "+", 
                    RowBox[{"55", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
             SuperscriptBox["q2", "4"]}]}], ")"}], " ", 
          SuperscriptBox["q", "4"]}]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "q", "]"}], "5"],
         SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`q, 
        0, {((((
             Rational[
              1, 226800] $CellContext`c) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) (
           3 $CellContext`L1^8 - (
            4 $CellContext`L1^6) $CellContext`L2^2 + $CellContext`L2^8)) Pi^8,
          0, (((Rational[4, 14175] $CellContext`L1^(-8)) $CellContext`L2^(-8))
            Pi^8) (((
             3 $CellContext`L2^2) ($CellContext`L1^6 - $CellContext`L2^6)) \
$CellContext`q1^2 - ((($CellContext`L1^4 ($CellContext`L1 - $CellContext`L2)) \
($CellContext`L1 + $CellContext`L2)) ((31 + 
              5 $CellContext`c) $CellContext`L1^2 - (22 + 
             5 $CellContext`c) $CellContext`L2^2)) $CellContext`q2^2), (((
            Rational[2, 14175] $CellContext`L1^(-8)) $CellContext`L2^(-8)) 
          Pi^8) (((
             9 $CellContext`L2^2) ($CellContext`L1^6 - $CellContext`L2^6)) \
$CellContext`q1^3 - ((($CellContext`L1^4 ($CellContext`L1 - $CellContext`L2)) \
($CellContext`L1 + $CellContext`L2)) ((203 + 
              40 $CellContext`c) $CellContext`L1^2 - (
             8 (22 + 5 $CellContext`c)) $CellContext`L2^2)) \
$CellContext`q2^3), ((((
             Rational[
              4, 14175]/$CellContext`c) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) 
          Pi^8) (((
             9 $CellContext`L2^2) ($CellContext`c $CellContext`L1^6 + (728 + 
               159 $CellContext`c) $CellContext`L2^6)) $CellContext`q1^4 - \
((((48 $CellContext`L1^4) $CellContext`L2^2) ((53 + 
               10 $CellContext`c) $CellContext`L1^2 + (
               10 (22 + 
                5 $CellContext`c)) $CellContext`L2^2)) $CellContext`q1^2) \
$CellContext`q2^2 + ($CellContext`L1^4 ((
               9184 + (1587 - 
                 55 $CellContext`c) $CellContext`c) $CellContext`L1^4 + \
((-2720 + $CellContext`c (159 + 
                  110 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2 + \
(88 - $CellContext`c (306 + 
                55 $CellContext`c)) $CellContext`L2^4)) $CellContext`q2^4)}, 
        0, 5, 1],
       Editable->False], ")"}], " ", 
     SuperscriptBox["\[ScriptL]", "8"]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
     SeriesData[$CellContext`\[ScriptL], 0, {}, 2, 10, 1],
     Editable->False]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7041177096676693`*^9, 3.704117722947776*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 3.1 Symmetrized relative entropy", "Section",
 CellChangeTimes->{{3.7039542022131257`*^9, 3.703954219345484*^9}, {
   3.7039553305656457`*^9, 3.703955332918915*^9}, {3.704042560801203*^9, 
   3.704042566640339*^9}, {3.704120014430778*^9, 3.704120020367242*^9}, {
   3.7041202566340466`*^9, 3.704120261571334*^9}, {3.7041209819439144`*^9, 
   3.7041209908712945`*^9}, 3.7041728973297224`*^9, {3.711812916602792*^9, 
   3.711812920804221*^9}, {3.711812963898788*^9, 3.7118129642735796`*^9}}],

Cell[CellGroupData[{

Cell["S(\[Rho]_A(L1,\[Phi]1),\[Rho]_A(L2,\[Phi]2))", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, 
   3.704120023776886*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SL1\[Phi]1L2\[Phi]2", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", "-", 
             RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
           SuperscriptBox["L1", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", "-", 
             RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
           SuperscriptBox["L2", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[ScriptL]", "4"]}], 
      RowBox[{"540", " ", "c", " ", 
       SuperscriptBox["L1", "4"], " ", 
       SuperscriptBox["L2", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", "-", 
             RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
           SuperscriptBox["L1", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", "-", 
             RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
           SuperscriptBox["L2", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
          SuperscriptBox["L1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
          SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[ScriptL]", "6"]}], 
      RowBox[{"5670", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["L1", "6"], " ", 
       SuperscriptBox["L2", "6"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"56700", " ", 
        SuperscriptBox["c", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "c"}]}], ")"}], " ", 
        SuperscriptBox["L1", "8"], " ", 
        SuperscriptBox["L2", "8"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"22", " ", 
          SuperscriptBox["c", "4"], " ", 
          SuperscriptBox["L1", "8"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["c", "5"], " ", 
          SuperscriptBox["L1", "8"]}], "-", 
         RowBox[{"2464", " ", 
          SuperscriptBox["c", "3"], " ", "h\[Phi]2", " ", 
          SuperscriptBox["L1", "8"]}], "-", 
         RowBox[{"560", " ", 
          SuperscriptBox["c", "4"], " ", "h\[Phi]2", " ", 
          SuperscriptBox["L1", "8"]}], "+", 
         RowBox[{"109888", " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["h\[Phi]2", "2"], " ", 
          SuperscriptBox["L1", "8"]}], "+", 
         RowBox[{"22880", " ", 
          SuperscriptBox["c", "3"], " ", 
          SuperscriptBox["h\[Phi]2", "2"], " ", 
          SuperscriptBox["L1", "8"]}], "-", 
         RowBox[{"2196480", " ", "c", " ", 
          SuperscriptBox["h\[Phi]2", "3"], " ", 
          SuperscriptBox["L1", "8"]}], "-", 
         RowBox[{"407040", " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["h\[Phi]2", "3"], " ", 
          SuperscriptBox["L1", "8"]}], "+", 
         RowBox[{"16220160", " ", 
          SuperscriptBox["h\[Phi]2", "4"], " ", 
          SuperscriptBox["L1", "8"]}], "+", 
         RowBox[{"2672640", " ", "c", " ", 
          SuperscriptBox["h\[Phi]2", "4"], " ", 
          SuperscriptBox["L1", "8"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], "-", 
            RowBox[{"80", " ", "c", " ", "h\[Phi]2"}], "+", 
            RowBox[{"1280", " ", 
             SuperscriptBox["h\[Phi]2", "2"]}]}], ")"}], " ", 
          SuperscriptBox["L1", "6"], " ", 
          SuperscriptBox["L2", "2"]}], "-", 
         RowBox[{"16", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
            RowBox[{"240", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]1"}], "+", 
            RowBox[{"2880", " ", 
             SuperscriptBox["h\[Phi]1", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"22", " ", "h\[Phi]2"}]}], ")"}], " ", "h\[Phi]2", " ", 
          SuperscriptBox["L1", "4"], " ", 
          SuperscriptBox["L2", "4"]}], "-", 
         RowBox[{"16", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"22", " ", "h\[Phi]1"}]}], ")"}], " ", "h\[Phi]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
            RowBox[{"240", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]2"}], "+", 
            RowBox[{"2880", " ", 
             SuperscriptBox["h\[Phi]2", "2"]}]}], ")"}], " ", 
          SuperscriptBox["L1", "4"], " ", 
          SuperscriptBox["L2", "4"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["c", "2"], "-", 
            RowBox[{"80", " ", "c", " ", "h\[Phi]1"}], "+", 
            RowBox[{"1280", " ", 
             SuperscriptBox["h\[Phi]1", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
          SuperscriptBox["L1", "2"], " ", 
          SuperscriptBox["L2", "6"]}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["c", "4"], " ", 
          SuperscriptBox["L2", "8"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["c", "5"], " ", 
          SuperscriptBox["L2", "8"]}], "-", 
         RowBox[{"2464", " ", 
          SuperscriptBox["c", "3"], " ", "h\[Phi]1", " ", 
          SuperscriptBox["L2", "8"]}], "-", 
         RowBox[{"560", " ", 
          SuperscriptBox["c", "4"], " ", "h\[Phi]1", " ", 
          SuperscriptBox["L2", "8"]}], "+", 
         RowBox[{"109888", " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["h\[Phi]1", "2"], " ", 
          SuperscriptBox["L2", "8"]}], "+", 
         RowBox[{"22880", " ", 
          SuperscriptBox["c", "3"], " ", 
          SuperscriptBox["h\[Phi]1", "2"], " ", 
          SuperscriptBox["L2", "8"]}], "-", 
         RowBox[{"2196480", " ", "c", " ", 
          SuperscriptBox["h\[Phi]1", "3"], " ", 
          SuperscriptBox["L2", "8"]}], "-", 
         RowBox[{"407040", " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["h\[Phi]1", "3"], " ", 
          SuperscriptBox["L2", "8"]}], "+", 
         RowBox[{"16220160", " ", 
          SuperscriptBox["h\[Phi]1", "4"], " ", 
          SuperscriptBox["L2", "8"]}], "+", 
         RowBox[{"2672640", " ", "c", " ", 
          SuperscriptBox["h\[Phi]1", "4"], " ", 
          SuperscriptBox["L2", "8"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[ScriptL]", "8"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 
     0, {((((Rational[
           1, 540]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) (($CellContext`c - 
           24 $CellContext`h\[Phi]2) $CellContext`L1^2 - ($CellContext`c - 
          24 $CellContext`h\[Phi]1) $CellContext`L2^2)^2) Pi^4, 
      0, (((((Rational[
            1, 5670] $CellContext`c^(-2)) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) (($CellContext`c - 
            24 $CellContext`h\[Phi]2) $CellContext`L1^2 - ($CellContext`c - 
           24 $CellContext`h\[Phi]1) $CellContext`L2^2)^2) (($CellContext`c - 
          24 $CellContext`h\[Phi]2) $CellContext`L1^2 + ($CellContext`c - 
          24 $CellContext`h\[Phi]1) $CellContext`L2^2)) Pi^6, 
      0, (((((Rational[1, 56700] $CellContext`c^(-3))/(22 + 
          5 $CellContext`c)) $CellContext`L1^(-8)) $CellContext`L2^(-8)) ((
          22 $CellContext`c^4) $CellContext`L1^8 + (
          5 $CellContext`c^5) $CellContext`L1^8 - ((
          2464 $CellContext`c^3) $CellContext`h\[Phi]2) $CellContext`L1^8 - ((
          560 $CellContext`c^4) $CellContext`h\[Phi]2) $CellContext`L1^8 + ((
           109888 $CellContext`c^2) $CellContext`h\[Phi]2^2) \
$CellContext`L1^8 + ((
           22880 $CellContext`c^3) $CellContext`h\[Phi]2^2) $CellContext`L1^8 - \
((2196480 $CellContext`c) $CellContext`h\[Phi]2^3) $CellContext`L1^8 - ((
          
          407040 $CellContext`c^2) $CellContext`h\[Phi]2^3) $CellContext`L1^8 + \
(16220160 $CellContext`h\[Phi]2^4) $CellContext`L1^8 + ((
           2672640 $CellContext`c) $CellContext`h\[Phi]2^4) $CellContext`L1^8 - \
(((((22 + 5 $CellContext`c) ($CellContext`c - 
             24 $CellContext`h\[Phi]1)) ($CellContext`c - 
            24 $CellContext`h\[Phi]2)) ($CellContext`c^2 - (
            80 $CellContext`c) $CellContext`h\[Phi]2 + 
           1280 $CellContext`h\[Phi]2^2)) $CellContext`L1^6) \
$CellContext`L2^2 - (((((
             16 $CellContext`c) ($CellContext`c (22 + 5 $CellContext`c) - (
              240 (2 + $CellContext`c)) $CellContext`h\[Phi]1 + 
             2880 $CellContext`h\[Phi]1^2)) ($CellContext`c - 
            22 $CellContext`h\[Phi]2)) $CellContext`h\[Phi]2) \
$CellContext`L1^4) $CellContext`L2^4 - (((((
             16 $CellContext`c) ($CellContext`c - 
             22 $CellContext`h\[Phi]1)) $CellContext`h\[Phi]1) \
($CellContext`c (22 + 5 $CellContext`c) - (
            240 (2 + $CellContext`c)) $CellContext`h\[Phi]2 + 
           2880 $CellContext`h\[Phi]2^2)) $CellContext`L1^4) \
$CellContext`L2^4 - (((((22 + 5 $CellContext`c) ($CellContext`c - 
             24 $CellContext`h\[Phi]1)) ($CellContext`c^2 - (
             80 $CellContext`c) $CellContext`h\[Phi]1 + 
            1280 $CellContext`h\[Phi]1^2)) ($CellContext`c - 
           24 $CellContext`h\[Phi]2)) $CellContext`L1^2) $CellContext`L2^6 + (
          22 $CellContext`c^4) $CellContext`L2^8 + (
          5 $CellContext`c^5) $CellContext`L2^8 - ((
          2464 $CellContext`c^3) $CellContext`h\[Phi]1) $CellContext`L2^8 - ((
          560 $CellContext`c^4) $CellContext`h\[Phi]1) $CellContext`L2^8 + ((
           109888 $CellContext`c^2) $CellContext`h\[Phi]1^2) \
$CellContext`L2^8 + ((
           22880 $CellContext`c^3) $CellContext`h\[Phi]1^2) $CellContext`L2^8 - \
((2196480 $CellContext`c) $CellContext`h\[Phi]1^3) $CellContext`L2^8 - ((
          407040 $CellContext`c^2) $CellContext`h\[Phi]1^3) $CellContext`L2^8 + \
(16220160 $CellContext`h\[Phi]1^4) $CellContext`L2^8 + ((
           2672640 $CellContext`c) $CellContext`h\[Phi]1^4) \
$CellContext`L2^8)) Pi^8}, 4, 10, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.704042631409958*^9, 3.704042659643123*^9}, 
   3.7041200337358904`*^9, {3.7041210298822193`*^9, 3.7041210316822205`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["S(\[Rho]_A(L1,\[Phi]),\[Rho]_A(L2,q))", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, {
   3.704115479974535*^9, 3.7041154819918647`*^9}, 3.7041200258581767`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SL1\[Phi]L2q", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "h\[Phi]", " ", 
               SuperscriptBox["L2", "2"]}], "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"L1", "-", "L2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "4"]}], 
          RowBox[{"540", " ", "c", " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "4"]}]], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "h\[Phi]", " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"L1", "-", "L2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{"c", " ", 
             SuperscriptBox["L1", "2"], " ", 
             SuperscriptBox["L2", "4"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "h\[Phi]", " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"L1", "-", "L2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"15", " ", 
           RowBox[{"(", 
            RowBox[{"c", " ", 
             SuperscriptBox["L1", "2"], " ", 
             SuperscriptBox["L2", "4"]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", "c"}], ")"}]}], " ", 
              SuperscriptBox["L1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"15", " ", "c", " ", 
           SuperscriptBox["L1", "2"], " ", 
           SuperscriptBox["L2", "4"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {((((Rational[
               1, 540]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ((
               24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^2) 
          Pi^4, 0, ((((
              Rational[-8, 
                45]/$CellContext`c) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((
              24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) 
          Pi^4, ((((
              Rational[-4, 
                15]/$CellContext`c) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((
              24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) 
          Pi^4, ((((
              Rational[
               8, 15]/$CellContext`c) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-(-8 + $CellContext`c)) $CellContext`L1^2 + \
($CellContext`c - 24 $CellContext`h\[Phi]) $CellContext`L2^2)) Pi^4}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", 
              SuperscriptBox["L1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "h\[Phi]", " ", 
               SuperscriptBox["L2", "2"]}], "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"L1", "-", "L2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "6"]}], 
          RowBox[{"5670", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["L1", "6"], " ", 
           SuperscriptBox["L2", "6"]}]], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "c", " ", 
                SuperscriptBox["L1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "h\[Phi]", " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"L1", "-", "L2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"945", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "6"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "c", " ", 
                SuperscriptBox["L1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "h\[Phi]", " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"L1", "-", "L2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"315", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "6"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16"}], "+", "c"}], ")"}], " ", "c", " ", 
                SuperscriptBox["L1", "4"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "2"]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"c", "-", 
                   RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], "2"], " ", 
                SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"]}], ")"}], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"315", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "6"]}], ")"}]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {(((((
               Rational[
                1, 5670] $CellContext`c^(-2)) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) ($CellContext`c $CellContext`L1^2 + ($CellContext`c - 
               24 $CellContext`h\[Phi]) $CellContext`L2^2)) ((
               24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^2) 
          Pi^6, 0, (((((
               Rational[-8, 
                 945] $CellContext`c^(-2)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) ((3 $CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
               24 $CellContext`h\[Phi]) $CellContext`L2^2)) ((
              24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) 
          Pi^6, (((((
               Rational[-4, 
                 315] $CellContext`c^(-2)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) ((3 $CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
               24 $CellContext`h\[Phi]) $CellContext`L2^2)) ((
              24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) 
          Pi^6, ((((
              Rational[-8, 
                315] $CellContext`c^(-2)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) (((
               3 (-16 + $CellContext`c)) $CellContext`c) $CellContext`L1^4 - \
(((2 (-8 + $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^2) $CellContext`L2^2 - \
($CellContext`c - 24 $CellContext`h\[Phi])^2 $CellContext`L2^4)) Pi^6}, 0, 5, 
         1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"56700", " ", 
            SuperscriptBox["c", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}], " ", 
            SuperscriptBox["L1", "8"], " ", 
            SuperscriptBox["L2", "8"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["c", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L1", "8"]}], "-", 
             RowBox[{
              SuperscriptBox["c", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "2"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"22", " ", "h\[Phi]"}]}], ")"}], " ", "h\[Phi]", " ", 
              SuperscriptBox["L1", "4"], " ", 
              SuperscriptBox["L2", "4"]}], "-", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["c", "2"], "-", 
                RowBox[{"80", " ", "c", " ", "h\[Phi]"}], "+", 
                RowBox[{"1280", " ", 
                 SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "6"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["c", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                RowBox[{"112", " ", 
                 SuperscriptBox["c", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", "h\[Phi]"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["c", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3434", "+", 
                   RowBox[{"715", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["h\[Phi]", "2"]}], "-", 
                RowBox[{"7680", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{"286", "+", 
                   RowBox[{"53", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["h\[Phi]", "3"]}], "+", 
                RowBox[{"92160", " ", 
                 RowBox[{"(", 
                  RowBox[{"176", "+", 
                   RowBox[{"29", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["h\[Phi]", "4"]}]}], ")"}], " ", 
              SuperscriptBox["L2", "8"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"14175", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "8"]}], ")"}]}]], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["c", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"34", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L1", "6"]}], "-", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"53", "+", 
                  RowBox[{"10", " ", "c"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["c", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                  RowBox[{"240", " ", 
                   SuperscriptBox["c", "2"], " ", "h\[Phi]"}], "+", 
                  RowBox[{"960", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "c"}]}], ")"}], " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "4"]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "-", 
                  RowBox[{"80", " ", "c", " ", "h\[Phi]"}], "+", 
                  RowBox[{"1280", " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"14175", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "8"]}], ")"}]}]], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["c", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"53", "+", 
                  RowBox[{"10", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L1", "6"]}], "-", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"379", "+", 
                  RowBox[{"80", " ", "c"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{"8", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["c", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "+", 
                  RowBox[{"60", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "c"}]}], ")"}], " ", "c", " ", 
                   "h\[Phi]"}], "+", 
                  RowBox[{"360", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "33"}], "+", 
                    RowBox[{"8", " ", "c"}]}], ")"}], " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "4"]}], "-", 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["c", "2"], "-", 
                  RowBox[{"80", " ", "c", " ", "h\[Phi]"}], "+", 
                  RowBox[{"1280", " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"14175", " ", 
            SuperscriptBox["c", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}], " ", 
            SuperscriptBox["L1", "6"], " ", 
            SuperscriptBox["L2", "8"]}]], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "c"}], " ", 
              SuperscriptBox["L1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9184"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1587"}], "+", 
                    RowBox[{"55", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["L1", "4"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2720"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"159", "+", 
                    RowBox[{"110", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"c", "-", 
                   RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "88"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"306", "+", 
                    RowBox[{"55", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                   RowBox[{"240", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]"}], "+", 
                   RowBox[{"2880", " ", 
                    SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["L2", "4"]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["c", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"728", "+", 
                   RowBox[{"159", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L1", "6"]}], "-", 
                RowBox[{"3360", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", "c"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"c", "-", 
                   RowBox[{"22", " ", "h\[Phi]"}]}], ")"}], " ", "h\[Phi]", 
                 " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"c", "-", 
                   RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["c", "2"], "-", 
                   RowBox[{"80", " ", "c", " ", "h\[Phi]"}], "+", 
                   RowBox[{"1280", " ", 
                    SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["L2", "6"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           SuperscriptBox["q", "4"]}]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {(((((Rational[1, 56700] $CellContext`c^(-3))/(22 + 
              5 $CellContext`c)) $CellContext`L1^(-8)) $CellContext`L2^(-8)) \
(($CellContext`c^4 (22 + 
               5 $CellContext`c)) $CellContext`L1^8 - ((($CellContext`c^3 (22 + 
                5 $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^6) $CellContext`L2^2 - \
(((((16 $CellContext`c^2) (22 + 5 $CellContext`c)) ($CellContext`c - 
                22 $CellContext`h\[Phi])) $CellContext`h\[Phi]) \
$CellContext`L1^4) $CellContext`L2^4 - (((($CellContext`c (22 + 
                 5 $CellContext`c)) ($CellContext`c - 
                24 $CellContext`h\[Phi])) ($CellContext`c^2 - (
                80 $CellContext`c) $CellContext`h\[Phi] + 
               1280 $CellContext`h\[Phi]^2)) $CellContext`L1^2) \
$CellContext`L2^6 + ($CellContext`c^4 (22 + 5 $CellContext`c) - ((
                112 $CellContext`c^3) (22 + 
                5 $CellContext`c)) $CellContext`h\[Phi] + ((
                 32 $CellContext`c^2) (3434 + 
                 715 $CellContext`c)) $CellContext`h\[Phi]^2 - ((
                7680 $CellContext`c) (286 + 
                53 $CellContext`c)) $CellContext`h\[Phi]^3 + (
                92160 (176 + 
                 29 $CellContext`c)) $CellContext`h\[Phi]^4) \
$CellContext`L2^8)) Pi^8, 
          0, ((((Rational[-4, 
                14175] $CellContext`c^(-3)) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (($CellContext`c^3 (34 + 
               5 $CellContext`c)) $CellContext`L1^6 - ((($CellContext`c^2 (53 + 
                10 $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 + \
(($CellContext`c ($CellContext`c^2 (22 + 5 $CellContext`c) - (
                 240 $CellContext`c^2) $CellContext`h\[Phi] + (
                  960 (-11 + 
                   3 $CellContext`c)) $CellContext`h\[Phi]^2)) \
$CellContext`L1^2) $CellContext`L2^4 - ((
              3 ($CellContext`c - 
               24 $CellContext`h\[Phi])) ($CellContext`c^2 - (
               80 $CellContext`c) $CellContext`h\[Phi] + 
              1280 $CellContext`h\[Phi]^2)) $CellContext`L2^6)) 
          Pi^8, ((((
              Rational[-2, 
                14175] $CellContext`c^(-3)) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (((4 $CellContext`c^3) (53 + 
               10 $CellContext`c)) $CellContext`L1^6 - ((($CellContext`c^2 (
                379 + 80 $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 + \
(((8 $CellContext`c) ($CellContext`c^2 (22 + 
                  5 $CellContext`c) + ((
                   60 (1 - 
                    4 $CellContext`c)) $CellContext`c) $CellContext`h\[Phi] + \
(360 (-33 + 
                   8 $CellContext`c)) $CellContext`h\[Phi]^2)) \
$CellContext`L1^2) $CellContext`L2^4 - ((
              9 ($CellContext`c - 
               24 $CellContext`h\[Phi])) ($CellContext`c^2 - (
               80 $CellContext`c) $CellContext`h\[Phi] + 
              1280 $CellContext`h\[Phi]^2)) $CellContext`L2^6)) 
          Pi^8, (((((Rational[4, 14175] $CellContext`c^(-3))/(22 + 
              5 $CellContext`c)) $CellContext`L1^(-6)) $CellContext`L2^(-8)) \
(((-$CellContext`c) $CellContext`L1^2) ((($CellContext`c (22 + 
                  5 $CellContext`c)) (-9184 + $CellContext`c (-1587 + 
                   55 $CellContext`c))) $CellContext`L1^4 - ((((22 + 
                  5 $CellContext`c) (-2720 + $CellContext`c (159 + 
                    110 $CellContext`c))) ($CellContext`c - 
                 24 $CellContext`h\[Phi])) $CellContext`L1^2) \
$CellContext`L2^2 + ((-88 + $CellContext`c (306 + 
                   55 $CellContext`c)) ($CellContext`c (22 + 
                   5 $CellContext`c) - (
                  240 (2 + $CellContext`c)) $CellContext`h\[Phi] + 
                 2880 $CellContext`h\[Phi]^2)) $CellContext`L2^4) + 
            9 ((($CellContext`c^2 (22 + 5 $CellContext`c)) (728 + 
                 159 $CellContext`c)) $CellContext`L1^6 - (((((
                   3360 $CellContext`c) (6 + $CellContext`c)) ($CellContext`c - 
                  22 $CellContext`h\[Phi])) $CellContext`h\[Phi]) \
$CellContext`L1^2) $CellContext`L2^4 + (((22 + 
                  5 $CellContext`c) ($CellContext`c - 
                  24 $CellContext`h\[Phi])) ($CellContext`c^2 - (
                  80 $CellContext`c) $CellContext`h\[Phi] + 
                 1280 $CellContext`h\[Phi]^2)) $CellContext`L2^6))) Pi^8}, 0, 
         5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 0, {
      SeriesData[$CellContext`q, 
       0, {((((Rational[
             1, 540]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ((
             24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^2) 
        Pi^4, 0, ((((
            Rational[-8, 
              45]/$CellContext`c) $CellContext`L1^(-2)) $CellContext`L2^(-4)) \
((24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) 
        Pi^4, ((((
            Rational[-4, 
              15]/$CellContext`c) $CellContext`L1^(-2)) $CellContext`L2^(-4)) \
((24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) 
        Pi^4, ((((
            Rational[
             8, 15]/$CellContext`c) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-(-8 + $CellContext`c)) $CellContext`L1^2 + \
($CellContext`c - 24 $CellContext`h\[Phi]) $CellContext`L2^2)) Pi^4}, 0, 5, 
       1], 0, 
      SeriesData[$CellContext`q, 
       0, {(((((
             Rational[
              1, 5670] $CellContext`c^(-2)) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) ($CellContext`c $CellContext`L1^2 + ($CellContext`c - 
             24 $CellContext`h\[Phi]) $CellContext`L2^2)) ((
             24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^2) 
        Pi^6, 0, (((((
             Rational[-8, 
               945] $CellContext`c^(-2)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) ((3 $CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
             24 $CellContext`h\[Phi]) $CellContext`L2^2)) ((
            24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) 
        Pi^6, (((((
             Rational[-4, 
               315] $CellContext`c^(-2)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) ((3 $CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
             24 $CellContext`h\[Phi]) $CellContext`L2^2)) ((
            24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) 
        Pi^6, ((((
            Rational[-8, 
              315] $CellContext`c^(-2)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) (((
             3 (-16 + $CellContext`c)) $CellContext`c) $CellContext`L1^4 - (((
             2 (-8 + $CellContext`c)) ($CellContext`c - 
             24 $CellContext`h\[Phi])) $CellContext`L1^2) $CellContext`L2^2 - \
($CellContext`c - 24 $CellContext`h\[Phi])^2 $CellContext`L2^4)) Pi^6}, 0, 5, 
       1], 0, 
      SeriesData[$CellContext`q, 
       0, {(((((Rational[1, 56700] $CellContext`c^(-3))/(22 + 
            5 $CellContext`c)) $CellContext`L1^(-8)) $CellContext`L2^(-8)) \
(($CellContext`c^4 (22 + 
             5 $CellContext`c)) $CellContext`L1^8 - ((($CellContext`c^3 (22 + 
              5 $CellContext`c)) ($CellContext`c - 
             24 $CellContext`h\[Phi])) $CellContext`L1^6) $CellContext`L2^2 - \
(((((16 $CellContext`c^2) (22 + 5 $CellContext`c)) ($CellContext`c - 
              22 $CellContext`h\[Phi])) $CellContext`h\[Phi]) \
$CellContext`L1^4) $CellContext`L2^4 - (((($CellContext`c (22 + 
               5 $CellContext`c)) ($CellContext`c - 
              24 $CellContext`h\[Phi])) ($CellContext`c^2 - (
              80 $CellContext`c) $CellContext`h\[Phi] + 
             1280 $CellContext`h\[Phi]^2)) $CellContext`L1^2) \
$CellContext`L2^6 + ($CellContext`c^4 (22 + 5 $CellContext`c) - ((
              112 $CellContext`c^3) (22 + 
              5 $CellContext`c)) $CellContext`h\[Phi] + ((
               32 $CellContext`c^2) (3434 + 
               715 $CellContext`c)) $CellContext`h\[Phi]^2 - ((
              7680 $CellContext`c) (286 + 
              53 $CellContext`c)) $CellContext`h\[Phi]^3 + (
              92160 (176 + 
               29 $CellContext`c)) $CellContext`h\[Phi]^4) $CellContext`L2^8))
          Pi^8, 0, ((((
            Rational[-4, 
              14175] $CellContext`c^(-3)) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (($CellContext`c^3 (34 + 
             5 $CellContext`c)) $CellContext`L1^6 - ((($CellContext`c^2 (53 + 
              10 $CellContext`c)) ($CellContext`c - 
             24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 + \
(($CellContext`c ($CellContext`c^2 (22 + 5 $CellContext`c) - (
               240 $CellContext`c^2) $CellContext`h\[Phi] + (
                960 (-11 + 
                 3 $CellContext`c)) $CellContext`h\[Phi]^2)) \
$CellContext`L1^2) $CellContext`L2^4 - ((
            3 ($CellContext`c - 
             24 $CellContext`h\[Phi])) ($CellContext`c^2 - (
             80 $CellContext`c) $CellContext`h\[Phi] + 
            1280 $CellContext`h\[Phi]^2)) $CellContext`L2^6)) 
        Pi^8, ((((
            Rational[-2, 
              14175] $CellContext`c^(-3)) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (((4 $CellContext`c^3) (53 + 
             10 $CellContext`c)) $CellContext`L1^6 - ((($CellContext`c^2 (379 + 
              80 $CellContext`c)) ($CellContext`c - 
             24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 + \
(((8 $CellContext`c) ($CellContext`c^2 (22 + 
                5 $CellContext`c) + ((
                 60 (1 - 
                  4 $CellContext`c)) $CellContext`c) $CellContext`h\[Phi] + (
                360 (-33 + 
                 8 $CellContext`c)) $CellContext`h\[Phi]^2)) \
$CellContext`L1^2) $CellContext`L2^4 - ((
            9 ($CellContext`c - 
             24 $CellContext`h\[Phi])) ($CellContext`c^2 - (
             80 $CellContext`c) $CellContext`h\[Phi] + 
            1280 $CellContext`h\[Phi]^2)) $CellContext`L2^6)) 
        Pi^8, (((((Rational[4, 14175] $CellContext`c^(-3))/(22 + 
            5 $CellContext`c)) $CellContext`L1^(-6)) $CellContext`L2^(-8)) \
(((-$CellContext`c) $CellContext`L1^2) ((($CellContext`c (22 + 
                5 $CellContext`c)) (-9184 + $CellContext`c (-1587 + 
                 55 $CellContext`c))) $CellContext`L1^4 - ((((22 + 
                5 $CellContext`c) (-2720 + $CellContext`c (159 + 
                  110 $CellContext`c))) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^2) $CellContext`L2^2 + \
((-88 + $CellContext`c (306 + 55 $CellContext`c)) ($CellContext`c (22 + 
                 5 $CellContext`c) - (
                240 (2 + $CellContext`c)) $CellContext`h\[Phi] + 
               2880 $CellContext`h\[Phi]^2)) $CellContext`L2^4) + 
          9 ((($CellContext`c^2 (22 + 5 $CellContext`c)) (728 + 
               159 $CellContext`c)) $CellContext`L1^6 - (((((
                 3360 $CellContext`c) (6 + $CellContext`c)) ($CellContext`c - 
                22 $CellContext`h\[Phi])) $CellContext`h\[Phi]) \
$CellContext`L1^2) $CellContext`L2^4 + (((22 + 
                5 $CellContext`c) ($CellContext`c - 
                24 $CellContext`h\[Phi])) ($CellContext`c^2 - (
                80 $CellContext`c) $CellContext`h\[Phi] + 
               1280 $CellContext`h\[Phi]^2)) $CellContext`L2^6))) Pi^8}, 0, 5,
        1]}, 4, 10, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.7041154839401503`*^9, 3.7041155058482423`*^9}, 
   3.7041200391757126`*^9, {3.704121477809372*^9, 3.704121478941149*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["S(\[Rho]_A(L1,q1),\[Rho]_A(L2,q2))", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, {
   3.704115479974535*^9, 3.7041154819918647`*^9}, {3.704116595159308*^9, 
   3.704116597929334*^9}, {3.7041177049986935`*^9, 3.704117707948104*^9}, 
   3.704120028560308*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SL1q1L2q2", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"c", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L1", "2"], "-", 
              SuperscriptBox["L2", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "4"]}], 
          RowBox[{"540", " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "4"]}]], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["L2", "2"]}], " ", 
                SuperscriptBox["q1", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["q2", "2"]}]}], ")"}]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "4"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["L2", "2"]}], " ", 
                SuperscriptBox["q1", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["q2", "3"]}]}], ")"}]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"15", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "4"]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["L2", "2"], " ", 
                  SuperscriptBox["q1", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["L1", "2"], " ", 
                  SuperscriptBox["q2", "2"]}]}], ")"}], "2"]}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"L1", "-", "L2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"L1", "+", "L2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["L2", "2"], " ", 
                 SuperscriptBox["q1", "4"]}], "-", 
                RowBox[{
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["q2", "4"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"15", " ", "c", " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "4"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 0, {
         Rational[
           1, 540] $CellContext`c $CellContext`L1^(-4) $CellContext`L2^(-4) \
($CellContext`L1^2 - $CellContext`L2^2)^2 Pi^4, 0, 
          Rational[-8, 
            45] $CellContext`L1^(-4) ($CellContext`L1 - $CellContext`L2) \
$CellContext`L2^(-4) ($CellContext`L1 + $CellContext`L2) 
          Pi^4 (-$CellContext`L2^2 $CellContext`q1^2 + $CellContext`L1^2 \
$CellContext`q2^2), 
          Rational[-4, 
            15] $CellContext`L1^(-4) ($CellContext`L1 - $CellContext`L2) \
$CellContext`L2^(-4) ($CellContext`L1 + $CellContext`L2) 
          Pi^4 (-$CellContext`L2^2 $CellContext`q1^3 + $CellContext`L1^2 \
$CellContext`q2^3), 
          Rational[
           8, 15] $CellContext`c^(-1) $CellContext`L1^(-4) \
$CellContext`L2^(-4) 
          Pi^4 (8 ($CellContext`L2^2 $CellContext`q1^2 - $CellContext`L1^2 \
$CellContext`q2^2)^2 + $CellContext`c ($CellContext`L1 - $CellContext`L2) \
($CellContext`L1 + $CellContext`L2) ($CellContext`L2^2 $CellContext`q1^4 - \
$CellContext`L1^2 $CellContext`q2^4))}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"c", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L1", "2"], "-", 
              SuperscriptBox["L2", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "2"], "+", 
             SuperscriptBox["L2", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"]}], 
          RowBox[{"5670", " ", 
           SuperscriptBox["L1", "6"], " ", 
           SuperscriptBox["L2", "6"]}]], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["L2", "4"], " ", 
                SuperscriptBox["q1", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["q2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["q1", "2"]}], "+", 
                  SuperscriptBox["q2", "2"]}], ")"}]}]}], ")"}]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"945", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "6"], " ", 
             SuperscriptBox["L2", "6"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["L2", "4"], " ", 
                SuperscriptBox["q1", "3"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["q2", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["q1", "3"]}], "+", 
                  SuperscriptBox["q2", "3"]}], ")"}]}]}], ")"}]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"315", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "6"], " ", 
             SuperscriptBox["L2", "6"]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", " ", 
                 SuperscriptBox["L1", "4"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", "c"}], ")"}], " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "2"]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", "c"}], ")"}], " ", 
                 SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
              SuperscriptBox["q1", "4"]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L1", "2"], "+", 
                SuperscriptBox["L2", "2"]}], ")"}], " ", 
              SuperscriptBox["q1", "2"], " ", 
              SuperscriptBox["q2", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["L1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", "c"}], ")"}], " ", 
                 SuperscriptBox["L1", "4"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", "c"}], ")"}], " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "2"]}], "+", 
                RowBox[{"c", " ", 
                 SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
              SuperscriptBox["q2", "4"]}]}], ")"}], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"315", " ", "c", " ", 
           SuperscriptBox["L1", "6"], " ", 
           SuperscriptBox["L2", "6"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 0, {
         Rational[
           1, 5670] $CellContext`c $CellContext`L1^(-6) $CellContext`L2^(-6) \
($CellContext`L1^2 - $CellContext`L2^2)^2 ($CellContext`L1^2 + \
$CellContext`L2^2) Pi^6, 0, 
          Rational[-8, 
            945] $CellContext`L1^(-6) ($CellContext`L1 - $CellContext`L2) \
$CellContext`L2^(-6) ($CellContext`L1 + $CellContext`L2) 
          Pi^6 ((-3) $CellContext`L2^4 $CellContext`q1^2 + 
           3 $CellContext`L1^4 $CellContext`q2^2 + $CellContext`L1^2 \
$CellContext`L2^2 (-$CellContext`q1^2 + $CellContext`q2^2)), 
          Rational[-4, 
            315] $CellContext`L1^(-6) ($CellContext`L1 - $CellContext`L2) \
$CellContext`L2^(-6) ($CellContext`L1 + $CellContext`L2) 
          Pi^6 ((-3) $CellContext`L2^4 $CellContext`q1^3 + 
           3 $CellContext`L1^4 $CellContext`q2^3 + $CellContext`L1^2 \
$CellContext`L2^2 (-$CellContext`q1^3 + $CellContext`q2^3)), 
          Rational[
           8, 315] $CellContext`c^(-1) $CellContext`L1^(-6) \
$CellContext`L2^(-6) 
          Pi^6 ($CellContext`L2^2 ($CellContext`c $CellContext`L1^4 + 
             2 (-8 + $CellContext`c) $CellContext`L1^2 $CellContext`L2^2 - 
             3 (-16 + $CellContext`c) $CellContext`L2^4) $CellContext`q1^4 - 
           32 $CellContext`L1^2 $CellContext`L2^2 ($CellContext`L1^2 + \
$CellContext`L2^2) $CellContext`q1^2 $CellContext`q2^2 + $CellContext`L1^2 \
((-3) (-16 + $CellContext`c) $CellContext`L1^4 + 
             2 (-8 + $CellContext`c) $CellContext`L1^2 $CellContext`L2^2 + \
$CellContext`c $CellContext`L2^4) $CellContext`q2^4)}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "8"], "-", 
             RowBox[{
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "6"]}], "+", 
             SuperscriptBox["L2", "8"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"]}], 
          RowBox[{"56700", " ", 
           SuperscriptBox["L1", "8"], " ", 
           SuperscriptBox["L2", "8"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"L1", "-", "L2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"L1", "+", "L2"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"34", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L2", "6"], " ", 
              SuperscriptBox["q1", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"34", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["q2", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"19", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["q1", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["q2", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["L1", "4"], " ", 
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["q1", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"19", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["q2", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"14175", " ", 
           SuperscriptBox["L1", "8"], " ", 
           SuperscriptBox["L2", "8"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"L1", "-", "L2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"L1", "+", "L2"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"53", "+", 
                RowBox[{"10", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L2", "6"], " ", 
              SuperscriptBox["q1", "3"]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"53", "+", 
                RowBox[{"10", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["q2", "3"]}], "-", 
             RowBox[{
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"167", "+", 
                   RowBox[{"40", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["q1", "3"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["q2", "3"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["L1", "4"], " ", 
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["q1", "3"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"167", "+", 
                   RowBox[{"40", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["q2", "3"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"14175", " ", 
           SuperscriptBox["L1", "8"], " ", 
           SuperscriptBox["L2", "8"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"14175", " ", "c", " ", 
            SuperscriptBox["L1", "8"], " ", 
            SuperscriptBox["L2", "8"]}]], 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", "c", " ", 
                 SuperscriptBox["L1", "6"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"88", "-", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"306", "+", 
                    RowBox[{"55", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["L1", "4"], " ", 
                 SuperscriptBox["L2", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2720"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"159", "+", 
                    RowBox[{"110", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"15736", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3018", "-", 
                    RowBox[{"55", " ", "c"}]}], ")"}], " ", "c"}]}], ")"}], 
                 " ", 
                 SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
              SuperscriptBox["q1", "4"]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"53", "+", 
                   RowBox[{"10", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L1", "4"]}], "+", 
                RowBox[{"20", " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"53", "+", 
                   RowBox[{"10", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
              SuperscriptBox["q1", "2"], " ", 
              SuperscriptBox["q2", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["L1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"15736", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3018", "-", 
                    RowBox[{"55", " ", "c"}]}], ")"}], " ", "c"}]}], ")"}], 
                 " ", 
                 SuperscriptBox["L1", "6"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2720"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"159", "+", 
                    RowBox[{"110", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["L1", "4"], " ", 
                 SuperscriptBox["L2", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"88", "-", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"306", "+", 
                    RowBox[{"55", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "4"]}], "+", 
                RowBox[{"9", " ", "c", " ", 
                 SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
              SuperscriptBox["q2", "4"]}]}], ")"}], " ", 
           SuperscriptBox["q", "4"]}]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 0, {
         Rational[
           1, 56700] $CellContext`c $CellContext`L1^(-8) $CellContext`L2^(-8) \
($CellContext`L1^8 - $CellContext`L1^6 $CellContext`L2^2 - $CellContext`L1^2 \
$CellContext`L2^6 + $CellContext`L2^8) Pi^8, 0, 
          Rational[
           4, 14175] $CellContext`L1^(-8) ($CellContext`L1 - $CellContext`L2) \
$CellContext`L2^(-8) ($CellContext`L1 + $CellContext`L2) 
          Pi^8 ((34 + 
             5 $CellContext`c) $CellContext`L2^6 $CellContext`q1^2 - (34 + 
            5 $CellContext`c) $CellContext`L1^6 $CellContext`q2^2 - \
$CellContext`L1^2 $CellContext`L2^4 ((19 + 
              5 $CellContext`c) $CellContext`q1^2 + 
            3 $CellContext`q2^2) + $CellContext`L1^4 $CellContext`L2^2 (
             3 $CellContext`q1^2 + (19 + 
               5 $CellContext`c) $CellContext`q2^2)), 
          Rational[
           2, 14175] $CellContext`L1^(-8) ($CellContext`L1 - $CellContext`L2) \
$CellContext`L2^(-8) ($CellContext`L1 + $CellContext`L2) 
          Pi^8 (4 (53 + 
             10 $CellContext`c) $CellContext`L2^6 $CellContext`q1^3 - 
           4 (53 + 10 $CellContext`c) $CellContext`L1^6 $CellContext`q2^3 - \
$CellContext`L1^2 $CellContext`L2^4 ((167 + 
              40 $CellContext`c) $CellContext`q1^3 + 
            9 $CellContext`q2^3) + $CellContext`L1^4 $CellContext`L2^2 (
             9 $CellContext`q1^3 + (167 + 
               40 $CellContext`c) $CellContext`q2^3)), 
          Rational[
           4, 14175] $CellContext`c^(-1) $CellContext`L1^(-8) \
$CellContext`L2^(-8) 
          Pi^8 ($CellContext`L2^2 (
             9 $CellContext`c $CellContext`L1^6 + (
               88 - $CellContext`c (306 + 
                55 $CellContext`c)) $CellContext`L1^4 $CellContext`L2^2 + \
(-2720 + $CellContext`c (159 + 
                 110 $CellContext`c)) $CellContext`L1^2 $CellContext`L2^4 + (
               15736 + (3018 - 
                 55 $CellContext`c) $CellContext`c) $CellContext`L2^6) \
$CellContext`q1^4 - 
           48 $CellContext`L1^2 $CellContext`L2^2 ((53 + 
              10 $CellContext`c) $CellContext`L1^4 + 
            20 (22 + 5 $CellContext`c) $CellContext`L1^2 $CellContext`L2^2 + (
              53 + 10 $CellContext`c) $CellContext`L2^4) $CellContext`q1^2 \
$CellContext`q2^2 + $CellContext`L1^2 ((
               15736 + (3018 - 
                 55 $CellContext`c) $CellContext`c) $CellContext`L1^6 + \
(-2720 + $CellContext`c (159 + 
                 110 $CellContext`c)) $CellContext`L1^4 $CellContext`L2^2 + (
               88 - $CellContext`c (306 + 
                55 $CellContext`c)) $CellContext`L1^2 $CellContext`L2^4 + 
             9 $CellContext`c $CellContext`L2^6) $CellContext`q2^4)}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 0, {
      SeriesData[$CellContext`q, 0, {
       Rational[
         1, 540] $CellContext`c $CellContext`L1^(-4) $CellContext`L2^(-4) \
($CellContext`L1^2 - $CellContext`L2^2)^2 Pi^4, 0, 
        Rational[-8, 
          45] $CellContext`L1^(-4) ($CellContext`L1 - $CellContext`L2) \
$CellContext`L2^(-4) ($CellContext`L1 + $CellContext`L2) 
        Pi^4 (-$CellContext`L2^2 $CellContext`q1^2 + $CellContext`L1^2 \
$CellContext`q2^2), 
        Rational[-4, 
          15] $CellContext`L1^(-4) ($CellContext`L1 - $CellContext`L2) \
$CellContext`L2^(-4) ($CellContext`L1 + $CellContext`L2) 
        Pi^4 (-$CellContext`L2^2 $CellContext`q1^3 + $CellContext`L1^2 \
$CellContext`q2^3), 
        Rational[
         8, 15] $CellContext`c^(-1) $CellContext`L1^(-4) $CellContext`L2^(-4) 
        Pi^4 (8 ($CellContext`L2^2 $CellContext`q1^2 - $CellContext`L1^2 \
$CellContext`q2^2)^2 + $CellContext`c ($CellContext`L1 - $CellContext`L2) \
($CellContext`L1 + $CellContext`L2) ($CellContext`L2^2 $CellContext`q1^4 - \
$CellContext`L1^2 $CellContext`q2^4))}, 0, 5, 1], 0, 
      SeriesData[$CellContext`q, 0, {
       Rational[
         1, 5670] $CellContext`c $CellContext`L1^(-6) $CellContext`L2^(-6) \
($CellContext`L1^2 - $CellContext`L2^2)^2 ($CellContext`L1^2 + \
$CellContext`L2^2) Pi^6, 0, 
        Rational[-8, 
          945] $CellContext`L1^(-6) ($CellContext`L1 - $CellContext`L2) \
$CellContext`L2^(-6) ($CellContext`L1 + $CellContext`L2) 
        Pi^6 ((-3) $CellContext`L2^4 $CellContext`q1^2 + 
         3 $CellContext`L1^4 $CellContext`q2^2 + $CellContext`L1^2 \
$CellContext`L2^2 (-$CellContext`q1^2 + $CellContext`q2^2)), 
        Rational[-4, 
          315] $CellContext`L1^(-6) ($CellContext`L1 - $CellContext`L2) \
$CellContext`L2^(-6) ($CellContext`L1 + $CellContext`L2) 
        Pi^6 ((-3) $CellContext`L2^4 $CellContext`q1^3 + 
         3 $CellContext`L1^4 $CellContext`q2^3 + $CellContext`L1^2 \
$CellContext`L2^2 (-$CellContext`q1^3 + $CellContext`q2^3)), 
        Rational[
         8, 315] $CellContext`c^(-1) $CellContext`L1^(-6) $CellContext`L2^(-6)
           Pi^6 ($CellContext`L2^2 ($CellContext`c $CellContext`L1^4 + 
           2 (-8 + $CellContext`c) $CellContext`L1^2 $CellContext`L2^2 - 
           3 (-16 + $CellContext`c) $CellContext`L2^4) $CellContext`q1^4 - 
         32 $CellContext`L1^2 $CellContext`L2^2 ($CellContext`L1^2 + \
$CellContext`L2^2) $CellContext`q1^2 $CellContext`q2^2 + $CellContext`L1^2 \
((-3) (-16 + $CellContext`c) $CellContext`L1^4 + 
           2 (-8 + $CellContext`c) $CellContext`L1^2 $CellContext`L2^2 + \
$CellContext`c $CellContext`L2^4) $CellContext`q2^4)}, 0, 5, 1], 0, 
      SeriesData[$CellContext`q, 0, {
       Rational[
         1, 56700] $CellContext`c $CellContext`L1^(-8) $CellContext`L2^(-8) \
($CellContext`L1^8 - $CellContext`L1^6 $CellContext`L2^2 - $CellContext`L1^2 \
$CellContext`L2^6 + $CellContext`L2^8) Pi^8, 0, 
        Rational[
         4, 14175] $CellContext`L1^(-8) ($CellContext`L1 - $CellContext`L2) \
$CellContext`L2^(-8) ($CellContext`L1 + $CellContext`L2) 
        Pi^8 ((34 + 5 $CellContext`c) $CellContext`L2^6 $CellContext`q1^2 - (
          34 + 
          5 $CellContext`c) $CellContext`L1^6 $CellContext`q2^2 - \
$CellContext`L1^2 $CellContext`L2^4 ((19 + 
            5 $CellContext`c) $CellContext`q1^2 + 
          3 $CellContext`q2^2) + $CellContext`L1^4 $CellContext`L2^2 (
           3 $CellContext`q1^2 + (19 + 5 $CellContext`c) $CellContext`q2^2)), 
        Rational[
         2, 14175] $CellContext`L1^(-8) ($CellContext`L1 - $CellContext`L2) \
$CellContext`L2^(-8) ($CellContext`L1 + $CellContext`L2) 
        Pi^8 (4 (53 + 10 $CellContext`c) $CellContext`L2^6 $CellContext`q1^3 - 
         4 (53 + 10 $CellContext`c) $CellContext`L1^6 $CellContext`q2^3 - \
$CellContext`L1^2 $CellContext`L2^4 ((167 + 
            40 $CellContext`c) $CellContext`q1^3 + 
          9 $CellContext`q2^3) + $CellContext`L1^4 $CellContext`L2^2 (
           9 $CellContext`q1^3 + (167 + 
             40 $CellContext`c) $CellContext`q2^3)), 
        Rational[
         4, 14175] $CellContext`c^(-1) $CellContext`L1^(-8) \
$CellContext`L2^(-8) 
        Pi^8 ($CellContext`L2^2 (
           9 $CellContext`c $CellContext`L1^6 + (
             88 - $CellContext`c (306 + 
              55 $CellContext`c)) $CellContext`L1^4 $CellContext`L2^2 + \
(-2720 + $CellContext`c (159 + 
               110 $CellContext`c)) $CellContext`L1^2 $CellContext`L2^4 + (
             15736 + (3018 - 
               55 $CellContext`c) $CellContext`c) $CellContext`L2^6) \
$CellContext`q1^4 - 
         48 $CellContext`L1^2 $CellContext`L2^2 ((53 + 
            10 $CellContext`c) $CellContext`L1^4 + 
          20 (22 + 5 $CellContext`c) $CellContext`L1^2 $CellContext`L2^2 + (
            53 + 10 $CellContext`c) $CellContext`L2^4) $CellContext`q1^2 \
$CellContext`q2^2 + $CellContext`L1^2 ((
             15736 + (3018 - 
               55 $CellContext`c) $CellContext`c) $CellContext`L1^6 + (-2720 + \
$CellContext`c (159 + 
               110 $CellContext`c)) $CellContext`L1^4 $CellContext`L2^2 + (
             88 - $CellContext`c (306 + 
              55 $CellContext`c)) $CellContext`L1^2 $CellContext`L2^4 + 
           9 $CellContext`c $CellContext`L2^6) $CellContext`q2^4)}, 0, 5, 1]},
      4, 10, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.7041177096676693`*^9, 3.704117722947776*^9}, 
   3.7041200520732484`*^9, {3.7041226550152373`*^9, 3.7041226564326105`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 3.1 2nd symmetrized relative entropy", "Section",
 CellChangeTimes->{{3.7039542022131257`*^9, 3.703954219345484*^9}, {
   3.7039553305656457`*^9, 3.703955332918915*^9}, {3.704042560801203*^9, 
   3.704042566640339*^9}, {3.704120014430778*^9, 3.704120020367242*^9}, {
   3.704120063669981*^9, 3.7041200710617695`*^9}, 3.7041202585198755`*^9, 
   3.7041728989841805`*^9, {3.711812939626026*^9, 3.711812967570948*^9}}],

Cell[CellGroupData[{

Cell["S_2(\[Rho]_A(L1,\[Phi]1),\[Rho]_A(L2,\[Phi]2))", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, 
   3.704120023776886*^9, {3.704120076714172*^9, 3.704120078900853*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"S2L1\[Phi]1L2\[Phi]2", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", "-", 
             RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
           SuperscriptBox["L1", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", "-", 
             RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
           SuperscriptBox["L2", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[ScriptL]", "4"]}], 
      RowBox[{"4608", " ", "c", " ", 
       SuperscriptBox["L1", "4"], " ", 
       SuperscriptBox["L2", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
          SuperscriptBox["L1", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
          SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["L1", "4"], "-", 
            SuperscriptBox["L2", "4"]}], ")"}]}], "+", 
         RowBox[{"240", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "h\[Phi]2"}], " ", 
             SuperscriptBox["L1", "4"]}], "+", 
            RowBox[{"h\[Phi]1", " ", 
             SuperscriptBox["L2", "4"]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[ScriptL]", "6"]}], 
      RowBox[{"552960", " ", "c", " ", 
       SuperscriptBox["L1", "6"], " ", 
       SuperscriptBox["L2", "6"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1238630400", " ", 
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "c"}]}], ")"}], " ", 
        SuperscriptBox["L1", "8"], " ", 
        SuperscriptBox["L2", "8"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2153", " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
            RowBox[{"95520", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", "h\[Phi]2"}], "+", 
            RowBox[{"967680", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"24", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["h\[Phi]2", "2"]}], "+", 
            RowBox[{"19353600", " ", "c", " ", 
             SuperscriptBox["h\[Phi]2", "3"]}], "-", 
            RowBox[{"212889600", " ", 
             SuperscriptBox["h\[Phi]2", "4"]}]}], ")"}], " ", 
          SuperscriptBox["L1", "8"]}], "-", 
         RowBox[{"20", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"73", " ", "c"}], "-", 
            RowBox[{"1512", " ", "h\[Phi]2"}]}], ")"}], " ", 
          SuperscriptBox["L1", "6"], " ", 
          SuperscriptBox["L2", "2"]}], "-", 
         RowBox[{"126", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"11", " ", "c"}], "-", 
               RowBox[{"240", " ", "h\[Phi]1"}]}], ")"}]}], "-", 
            RowBox[{"240", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
               RowBox[{"80", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "c"}], ")"}], " ", "h\[Phi]1"}], "-", 
               RowBox[{"640", " ", 
                SuperscriptBox["h\[Phi]1", "2"]}]}], ")"}], " ", "h\[Phi]2"}],
             "+", 
            RowBox[{"153600", " ", 
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"22", " ", "h\[Phi]1"}]}], ")"}], " ", "h\[Phi]1", " ", 
             SuperscriptBox["h\[Phi]2", "2"]}]}], ")"}], " ", 
          SuperscriptBox["L1", "4"], " ", 
          SuperscriptBox["L2", "4"]}], "-", 
         RowBox[{"20", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"73", " ", "c"}], "-", 
            RowBox[{"1512", " ", "h\[Phi]1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
          SuperscriptBox["L1", "2"], " ", 
          SuperscriptBox["L2", "6"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2153", " ", 
             SuperscriptBox["c", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
            RowBox[{"95520", " ", 
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", "h\[Phi]1"}], "+", 
            RowBox[{"967680", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"24", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["h\[Phi]1", "2"]}], "+", 
            RowBox[{"19353600", " ", "c", " ", 
             SuperscriptBox["h\[Phi]1", "3"]}], "-", 
            RowBox[{"212889600", " ", 
             SuperscriptBox["h\[Phi]1", "4"]}]}], ")"}], " ", 
          SuperscriptBox["L2", "8"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[ScriptL]", "8"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 
     0, {((((Rational[
           1, 4608]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) (($CellContext`c - 
           24 $CellContext`h\[Phi]2) $CellContext`L1^2 - ($CellContext`c - 
          24 $CellContext`h\[Phi]1) $CellContext`L2^2)^2) Pi^4, 
      0, (((((Rational[
            1, 552960]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) (($CellContext`c - 
           24 $CellContext`h\[Phi]2) $CellContext`L1^2 - ($CellContext`c - 
          24 $CellContext`h\[Phi]1) $CellContext`L2^2)) ((
          11 $CellContext`c) ($CellContext`L1^4 - $CellContext`L2^4) + 
        240 ((-$CellContext`h\[Phi]2) $CellContext`L1^4 + \
$CellContext`h\[Phi]1 $CellContext`L2^4))) Pi^6, 
      0, (((((Rational[1, 1238630400] $CellContext`c^(-2))/(22 + 
          5 $CellContext`c)) $CellContext`L1^(-8)) $CellContext`L2^(-8)) (((
            2153 $CellContext`c^3) (22 + 5 $CellContext`c) - ((
            95520 $CellContext`c^2) (22 + 
            5 $CellContext`c)) $CellContext`h\[Phi]2 + ((
             967680 $CellContext`c) (24 + 
             5 $CellContext`c)) $CellContext`h\[Phi]2^2 + (
            19353600 $CellContext`c) $CellContext`h\[Phi]2^3 - 
          212889600 $CellContext`h\[Phi]2^4) $CellContext`L1^8 - (((((
             20 $CellContext`c) (22 + 5 $CellContext`c)) ($CellContext`c - 
            24 $CellContext`h\[Phi]1)) (73 $CellContext`c - 
           1512 $CellContext`h\[Phi]2)) $CellContext`L1^6) $CellContext`L2^2 - \
((126 (($CellContext`c^2 (22 + 5 $CellContext`c)) (11 $CellContext`c - 
             240 $CellContext`h\[Phi]1) - ((
             240 $CellContext`c) ($CellContext`c (22 + 5 $CellContext`c) - (
              80 (6 + $CellContext`c)) $CellContext`h\[Phi]1 - 
             640 $CellContext`h\[Phi]1^2)) $CellContext`h\[Phi]2 + ((
              153600 ($CellContext`c - 
               22 $CellContext`h\[Phi]1)) $CellContext`h\[Phi]1) \
$CellContext`h\[Phi]2^2)) $CellContext`L1^4) $CellContext`L2^4 - (((((
             20 $CellContext`c) (22 + 5 $CellContext`c)) (73 $CellContext`c - 
            1512 $CellContext`h\[Phi]1)) ($CellContext`c - 
           24 $CellContext`h\[Phi]2)) $CellContext`L1^2) $CellContext`L2^6 + \
((2153 $CellContext`c^3) (22 + 5 $CellContext`c) - ((95520 $CellContext`c^2) (
            22 + 5 $CellContext`c)) $CellContext`h\[Phi]1 + ((
             967680 $CellContext`c) (24 + 
             5 $CellContext`c)) $CellContext`h\[Phi]1^2 + (
            19353600 $CellContext`c) $CellContext`h\[Phi]1^3 - 
          212889600 $CellContext`h\[Phi]1^4) $CellContext`L2^8)) Pi^8}, 4, 10,
      1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.704042631409958*^9, 3.704042659643123*^9}, 
   3.7041200337358904`*^9, 3.7041200746500072`*^9, {3.704124558584817*^9, 
   3.7041245601233606`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["S_2(\[Rho]_A(L1,\[Phi]),\[Rho]_A(L2,q))", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, {
   3.704115479974535*^9, 3.7041154819918647`*^9}, 3.7041200258581767`*^9, {
   3.7041200815416093`*^9, 3.7041200819048214`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"S2L1\[Phi]L2q", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "h\[Phi]", " ", 
               SuperscriptBox["L2", "2"]}], "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"L1", "-", "L2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "4"]}], 
          RowBox[{"4608", " ", "c", " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "c"}], " ", 
              SuperscriptBox["L1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"48", " ", "c", " ", 
           SuperscriptBox["L1", "2"], " ", 
           SuperscriptBox["L2", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "c"}], " ", 
              SuperscriptBox["L1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"32", " ", "c", " ", 
           SuperscriptBox["L1", "2"], " ", 
           SuperscriptBox["L2", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", "c"}], ")"}]}], " ", 
              SuperscriptBox["L1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"16", " ", "c", " ", 
           SuperscriptBox["L1", "2"], " ", 
           SuperscriptBox["L2", "4"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {((((Rational[
               1, 4608]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ((
               24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^2) 
          Pi^4, 0, ((((
              Rational[
               1, 48]/$CellContext`c) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-$CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
              24 $CellContext`h\[Phi]) $CellContext`L2^2)) 
          Pi^4, ((((
              Rational[
               1, 32]/$CellContext`c) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-$CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
              24 $CellContext`h\[Phi]) $CellContext`L2^2)) 
          Pi^4, ((((
              Rational[
               1, 16]/$CellContext`c) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-(-8 + $CellContext`c)) $CellContext`L1^2 + \
($CellContext`c - 24 $CellContext`h\[Phi]) $CellContext`L2^2)) Pi^4}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", "h\[Phi]", " ", 
              SuperscriptBox["L2", "2"]}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"L1", "-", "L2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"240", " ", "h\[Phi]", " ", 
              SuperscriptBox["L2", "4"]}], "+", 
             RowBox[{"11", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L1", "4"], "-", 
                SuperscriptBox["L2", "4"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"]}], 
          RowBox[{"552960", " ", "c", " ", 
           SuperscriptBox["L1", "6"], " ", 
           SuperscriptBox["L2", "6"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{"33", "+", 
                RowBox[{"10", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L1", "4"]}], "-", 
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", 
                RowBox[{"3", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", "c"}], "-", 
                RowBox[{"240", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"11520", " ", "c", " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "6"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"319", "+", 
                RowBox[{"80", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L1", "4"]}], "-", 
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{"33", "+", 
                RowBox[{"8", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", "c"}], "-", 
                RowBox[{"240", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"7680", " ", "c", " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "6"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "160"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"10", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["L1", "4"]}], "-", 
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{"59", "+", 
                RowBox[{"11", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", "c"}], "-", 
                RowBox[{"240", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"3840", " ", "c", " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "6"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {(((((
               Rational[
                1, 552960]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) ((
               24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) ((
              240 $CellContext`h\[Phi]) $CellContext`L2^4 + (
              11 $CellContext`c) ($CellContext`L1^4 - $CellContext`L2^4))) 
          Pi^6, 0, ((((
              Rational[
               1, 11520]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) (((3 $CellContext`c) (33 + 
               10 $CellContext`c)) $CellContext`L1^4 - (((
               10 (11 + 3 $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^2) $CellContext`L2^2 + \
(11 $CellContext`c - 240 $CellContext`h\[Phi]) $CellContext`L2^4)) 
          Pi^6, ((((
              Rational[
               1, 7680]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) (($CellContext`c (319 + 
               80 $CellContext`c)) $CellContext`L1^4 - (((
               10 (33 + 8 $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^2) $CellContext`L2^2 + \
(11 $CellContext`c - 240 $CellContext`h\[Phi]) $CellContext`L2^4)) 
          Pi^6, ((((
              Rational[
               1, 3840]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) ((
              11 (-160 + $CellContext`c (9 + 
                 10 $CellContext`c))) $CellContext`L1^4 - (((
               10 (59 + 11 $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^2) $CellContext`L2^2 + \
(11 $CellContext`c - 240 $CellContext`h\[Phi]) $CellContext`L2^4)) Pi^6}, 0, 
         5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"1238630400", " ", 
            SuperscriptBox["c", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}], " ", 
            SuperscriptBox["L1", "8"], " ", 
            SuperscriptBox["L2", "8"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2153", " ", 
              SuperscriptBox["c", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L1", "8"]}], "-", 
             RowBox[{"1460", " ", 
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "2"]}], "-", 
             RowBox[{"126", " ", 
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", "c"}], "-", 
                RowBox[{"240", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L1", "4"], " ", 
              SuperscriptBox["L2", "4"]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"73", " ", "c"}], "-", 
                RowBox[{"1512", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "6"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2153", " ", 
                 SuperscriptBox["c", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                RowBox[{"95520", " ", 
                 SuperscriptBox["c", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", "h\[Phi]"}], "+", 
                RowBox[{"967680", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{"24", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["h\[Phi]", "2"]}], "+", 
                RowBox[{"19353600", " ", "c", " ", 
                 SuperscriptBox["h\[Phi]", "3"]}], "-", 
                RowBox[{"212889600", " ", 
                 SuperscriptBox["h\[Phi]", "4"]}]}], ")"}], " ", 
              SuperscriptBox["L2", "8"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"]}]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"1963", "+", 
                  RowBox[{"1701", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L1", "6"]}], "-", 
               RowBox[{"63", " ", 
                RowBox[{"(", 
                 RowBox[{"41", "+", 
                  RowBox[{"30", " ", "c"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{"63", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"3", " ", "c"}]}], ")"}]}], "-", 
                  RowBox[{"80", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "c"}], ")"}], " ", "h\[Phi]"}], "+", 
                  RowBox[{"320", " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "73"}], " ", "c"}], "+", 
                  RowBox[{"1512", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"1290240", " ", 
           RowBox[{"(", 
            RowBox[{"c", " ", 
             SuperscriptBox["L1", "6"], " ", 
             SuperscriptBox["L2", "8"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"21157", "+", 
                  RowBox[{"12376", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L1", "6"]}], "-", 
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{"3309", "+", 
                  RowBox[{"1840", " ", "c"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{"21", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "c", " ", 
                   RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{"8", " ", "c"}]}], ")"}]}], "-", 
                  RowBox[{"80", " ", 
                   RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{"8", " ", "c"}]}], ")"}], " ", "h\[Phi]"}], "+", 
                  RowBox[{"2560", " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "73"}], " ", "c"}], "+", 
                  RowBox[{"1512", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"860160", " ", 
           RowBox[{"(", 
            RowBox[{"c", " ", 
             SuperscriptBox["L1", "6"], " ", 
             SuperscriptBox["L2", "8"]}], ")"}]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"430080", " ", 
            SuperscriptBox["c", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}], " ", 
            SuperscriptBox["L1", "6"], " ", 
            SuperscriptBox["L2", "8"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "c"}], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "96768"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"14059", "+", 
                   RowBox[{"27237", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["L1", "6"]}], "+", 
             RowBox[{"21", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3563", "+", 
                RowBox[{"1490", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L1", "4"], " ", 
              SuperscriptBox["L2", "2"]}], "-", 
             RowBox[{"21", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["c", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"59", "+", 
                   RowBox[{"11", " ", "c"}]}], ")"}]}], "-", 
                RowBox[{"80", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{"1046", "+", 
                   RowBox[{"55", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "c"}], ")"}]}]}], ")"}], " ", 
                 "h\[Phi]"}], "+", 
                RowBox[{"320", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "88"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"306", "+", 
                    RowBox[{"55", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "4"]}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"73", " ", "c"}], "-", 
                RowBox[{"1512", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           SuperscriptBox["q", "4"]}]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {(((((Rational[1, 1238630400] $CellContext`c^(-2))/(22 + 
              5 $CellContext`c)) $CellContext`L1^(-8)) $CellContext`L2^(-8)) \
(((2153 $CellContext`c^3) (22 + 
               5 $CellContext`c)) $CellContext`L1^8 - ((((
                1460 $CellContext`c^2) (22 + 
                5 $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^6) $CellContext`L2^2 - \
((((126 $CellContext`c^2) (22 + 5 $CellContext`c)) (11 $CellContext`c - 
               240 $CellContext`h\[Phi])) $CellContext`L1^4) \
$CellContext`L2^4 - ((((20 $CellContext`c^2) (22 + 5 $CellContext`c)) (
               73 $CellContext`c - 
               1512 $CellContext`h\[Phi])) $CellContext`L1^2) \
$CellContext`L2^6 + ((2153 $CellContext`c^3) (22 + 5 $CellContext`c) - ((
                95520 $CellContext`c^2) (22 + 
                5 $CellContext`c)) $CellContext`h\[Phi] + ((
                 967680 $CellContext`c) (24 + 
                 5 $CellContext`c)) $CellContext`h\[Phi]^2 + (
                19353600 $CellContext`c) $CellContext`h\[Phi]^3 - 
              212889600 $CellContext`h\[Phi]^4) $CellContext`L2^8)) Pi^8, 
          0, ((((Rational[-1, 
                1290240]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (($CellContext`c (1963 + 
               1701 $CellContext`c)) $CellContext`L1^6 - (((
               63 (41 + 30 $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 + \
((63 ($CellContext`c (11 + 3 $CellContext`c) - (
                 80 (3 + $CellContext`c)) $CellContext`h\[Phi] + 
                320 $CellContext`h\[Phi]^2)) $CellContext`L1^2) \
$CellContext`L2^4 + ((-73) $CellContext`c + 
              1512 $CellContext`h\[Phi]) $CellContext`L2^6)) 
          Pi^8, ((((
              Rational[-1, 
                860160]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (($CellContext`c (21157 + 
               12376 $CellContext`c)) $CellContext`L1^6 - (((
               7 (3309 + 1840 $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 + \
((21 ((3 $CellContext`c) (33 + 8 $CellContext`c) - (
                 80 (27 + 8 $CellContext`c)) $CellContext`h\[Phi] + 
                2560 $CellContext`h\[Phi]^2)) $CellContext`L1^2) \
$CellContext`L2^4 + ((-73) $CellContext`c + 
              1512 $CellContext`h\[Phi]) $CellContext`L2^6)) 
          Pi^8, (((((Rational[1, 430080] $CellContext`c^(-2))/(22 + 
              5 $CellContext`c)) $CellContext`L1^(-6)) $CellContext`L2^(-8)) \
((((-$CellContext`c) (22 + 
                5 $CellContext`c)) (-96768 + $CellContext`c (14059 + 
                 27237 $CellContext`c))) $CellContext`L1^6 + (((((
                  21 $CellContext`c) (22 + 5 $CellContext`c)) (3563 + 
                 1490 $CellContext`c)) ($CellContext`c - 
                24 $CellContext`h\[Phi])) $CellContext`L1^4) \
$CellContext`L2^2 - ((
              21 (((3 $CellContext`c^2) (22 + 5 $CellContext`c)) (59 + 
                 11 $CellContext`c) - ((80 $CellContext`c) (
                 1046 + (55 $CellContext`c) (
                   9 + $CellContext`c))) $CellContext`h\[Phi] + (
                 320 (-88 + $CellContext`c (306 + 
                    55 $CellContext`c))) $CellContext`h\[Phi]^2)) \
$CellContext`L1^2) $CellContext`L2^4 + (($CellContext`c (22 + 
                5 $CellContext`c)) (73 $CellContext`c - 
               1512 $CellContext`h\[Phi])) $CellContext`L2^6)) Pi^8}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 0, {
      SeriesData[$CellContext`q, 
       0, {((((Rational[
             1, 4608]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ((
             24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^2) 
        Pi^4, 
        0, ((((Rational[
             1, 48]/$CellContext`c) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-$CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
            24 $CellContext`h\[Phi]) $CellContext`L2^2)) 
        Pi^4, ((((
            Rational[
             1, 32]/$CellContext`c) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-$CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
            24 $CellContext`h\[Phi]) $CellContext`L2^2)) 
        Pi^4, ((((
            Rational[
             1, 16]/$CellContext`c) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-(-8 + $CellContext`c)) $CellContext`L1^2 + \
($CellContext`c - 24 $CellContext`h\[Phi]) $CellContext`L2^2)) Pi^4}, 0, 5, 
       1], 0, 
      SeriesData[$CellContext`q, 
       0, {(((((
             Rational[
              1, 552960]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) ((
             24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) ((
            240 $CellContext`h\[Phi]) $CellContext`L2^4 + (
            11 $CellContext`c) ($CellContext`L1^4 - $CellContext`L2^4))) Pi^6,
         0, ((((Rational[
             1, 11520]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) (((3 $CellContext`c) (33 + 
             10 $CellContext`c)) $CellContext`L1^4 - (((
             10 (11 + 3 $CellContext`c)) ($CellContext`c - 
             24 $CellContext`h\[Phi])) $CellContext`L1^2) $CellContext`L2^2 + \
(11 $CellContext`c - 240 $CellContext`h\[Phi]) $CellContext`L2^4)) 
        Pi^6, ((((
            Rational[
             1, 7680]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) (($CellContext`c (319 + 
             80 $CellContext`c)) $CellContext`L1^4 - (((
             10 (33 + 8 $CellContext`c)) ($CellContext`c - 
             24 $CellContext`h\[Phi])) $CellContext`L1^2) $CellContext`L2^2 + \
(11 $CellContext`c - 240 $CellContext`h\[Phi]) $CellContext`L2^4)) 
        Pi^6, ((((
            Rational[
             1, 3840]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) ((
            11 (-160 + $CellContext`c (9 + 
               10 $CellContext`c))) $CellContext`L1^4 - (((
             10 (59 + 11 $CellContext`c)) ($CellContext`c - 
             24 $CellContext`h\[Phi])) $CellContext`L1^2) $CellContext`L2^2 + \
(11 $CellContext`c - 240 $CellContext`h\[Phi]) $CellContext`L2^4)) Pi^6}, 0, 
       5, 1], 0, 
      SeriesData[$CellContext`q, 
       0, {(((((Rational[1, 1238630400] $CellContext`c^(-2))/(22 + 
            5 $CellContext`c)) $CellContext`L1^(-8)) $CellContext`L2^(-8)) (((
             2153 $CellContext`c^3) (22 + 
             5 $CellContext`c)) $CellContext`L1^8 - ((((
              1460 $CellContext`c^2) (22 + 5 $CellContext`c)) ($CellContext`c - 
             24 $CellContext`h\[Phi])) $CellContext`L1^6) $CellContext`L2^2 - \
((((126 $CellContext`c^2) (22 + 5 $CellContext`c)) (11 $CellContext`c - 
             240 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^4 - \
((((20 $CellContext`c^2) (22 + 5 $CellContext`c)) (73 $CellContext`c - 
             1512 $CellContext`h\[Phi])) $CellContext`L1^2) $CellContext`L2^6 + \
((2153 $CellContext`c^3) (22 + 5 $CellContext`c) - ((95520 $CellContext`c^2) (
              22 + 5 $CellContext`c)) $CellContext`h\[Phi] + ((
               967680 $CellContext`c) (24 + 
               5 $CellContext`c)) $CellContext`h\[Phi]^2 + (
              19353600 $CellContext`c) $CellContext`h\[Phi]^3 - 
            212889600 $CellContext`h\[Phi]^4) $CellContext`L2^8)) Pi^8, 
        0, ((((Rational[-1, 
              1290240]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (($CellContext`c (1963 + 
             1701 $CellContext`c)) $CellContext`L1^6 - (((
             63 (41 + 30 $CellContext`c)) ($CellContext`c - 
             24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 + \
((63 ($CellContext`c (11 + 3 $CellContext`c) - (
               80 (3 + $CellContext`c)) $CellContext`h\[Phi] + 
              320 $CellContext`h\[Phi]^2)) $CellContext`L1^2) \
$CellContext`L2^4 + ((-73) $CellContext`c + 
            1512 $CellContext`h\[Phi]) $CellContext`L2^6)) 
        Pi^8, ((((
            Rational[-1, 
              860160]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (($CellContext`c (21157 + 
             12376 $CellContext`c)) $CellContext`L1^6 - (((
             7 (3309 + 1840 $CellContext`c)) ($CellContext`c - 
             24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 + \
((21 ((3 $CellContext`c) (33 + 8 $CellContext`c) - (
               80 (27 + 8 $CellContext`c)) $CellContext`h\[Phi] + 
              2560 $CellContext`h\[Phi]^2)) $CellContext`L1^2) \
$CellContext`L2^4 + ((-73) $CellContext`c + 
            1512 $CellContext`h\[Phi]) $CellContext`L2^6)) 
        Pi^8, (((((Rational[1, 430080] $CellContext`c^(-2))/(22 + 
            5 $CellContext`c)) $CellContext`L1^(-6)) $CellContext`L2^(-8)) \
((((-$CellContext`c) (22 + 
              5 $CellContext`c)) (-96768 + $CellContext`c (14059 + 
               27237 $CellContext`c))) $CellContext`L1^6 + (((((
                21 $CellContext`c) (22 + 5 $CellContext`c)) (3563 + 
               1490 $CellContext`c)) ($CellContext`c - 
              24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 - \
((21 (((3 $CellContext`c^2) (22 + 5 $CellContext`c)) (59 + 
               11 $CellContext`c) - ((80 $CellContext`c) (
               1046 + (55 $CellContext`c) (
                 9 + $CellContext`c))) $CellContext`h\[Phi] + (
               320 (-88 + $CellContext`c (306 + 
                  55 $CellContext`c))) $CellContext`h\[Phi]^2)) \
$CellContext`L1^2) $CellContext`L2^4 + (($CellContext`c (22 + 
              5 $CellContext`c)) (73 $CellContext`c - 
             1512 $CellContext`h\[Phi])) $CellContext`L2^6)) Pi^8}, 0, 5, 1]},
      4, 10, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.7041154839401503`*^9, 3.7041155058482423`*^9}, 
   3.7041200391757126`*^9, 3.70412009230025*^9, {3.7041249457334986`*^9, 
   3.704124946982025*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["S_2(\[Rho]_A(L1,q1),\[Rho]_A(L2,q2))", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, {
   3.704115479974535*^9, 3.7041154819918647`*^9}, {3.704116595159308*^9, 
   3.704116597929334*^9}, {3.7041177049986935`*^9, 3.704117707948104*^9}, 
   3.704120028560308*^9, {3.704120086479438*^9, 3.7041200867951765`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"S2L1q1L2q2", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"c", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L1", "2"], "-", 
              SuperscriptBox["L2", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "4"]}], 
          RowBox[{"4608", " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "4"]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["L2", "2"]}], " ", 
                SuperscriptBox["q1", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["q2", "2"]}]}], ")"}]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"48", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "4"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["L2", "2"]}], " ", 
                SuperscriptBox["q1", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["q2", "3"]}]}], ")"}]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "4"]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["L2", "2"], " ", 
                  SuperscriptBox["q1", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["L1", "2"], " ", 
                  SuperscriptBox["q2", "2"]}]}], ")"}], "2"]}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"L1", "-", "L2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"L1", "+", "L2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["L2", "2"], " ", 
                 SuperscriptBox["q1", "4"]}], "-", 
                RowBox[{
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["q2", "4"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"16", " ", "c", " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "4"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {((((Rational[
               1, 4608] $CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ($CellContext`L1^2 - $CellContext`L2^2)^2) Pi^4, 
          0, (((((Rational[-1, 
                 48] $CellContext`L1^(-4)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-4)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^4) ((-$CellContext`L2^2) $CellContext`q1^2 + $CellContext`L1^2 \
$CellContext`q2^2), (((((
               Rational[-1, 
                 32] $CellContext`L1^(-4)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-4)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^4) ((-$CellContext`L2^2) $CellContext`q1^3 + $CellContext`L1^2 \
$CellContext`q2^3), ((((
              Rational[
               1, 16]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) Pi^4) (
           8 ($CellContext`L2^2 $CellContext`q1^2 - $CellContext`L1^2 \
$CellContext`q2^2)^2 + (($CellContext`c ($CellContext`L1 - $CellContext`L2)) \
($CellContext`L1 + $CellContext`L2)) ($CellContext`L2^2 $CellContext`q1^4 - \
$CellContext`L1^2 $CellContext`q2^4))}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"11", " ", "c", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L1", "2"], "-", 
              SuperscriptBox["L2", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "2"], "+", 
             SuperscriptBox["L2", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"]}], 
          RowBox[{"552960", " ", 
           SuperscriptBox["L1", "6"], " ", 
           SuperscriptBox["L2", "6"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L1", "-", "L2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"L1", "+", "L2"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{"33", "+", 
                RowBox[{"10", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L2", "4"], " ", 
              SuperscriptBox["q1", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"33", "+", 
                RowBox[{"10", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L1", "4"], " ", 
              SuperscriptBox["q2", "2"]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"q1", "-", "q2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"q1", "+", "q2"}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"11520", " ", 
           SuperscriptBox["L1", "6"], " ", 
           SuperscriptBox["L2", "6"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L1", "-", "L2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"L1", "+", "L2"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"319", "+", 
                 RowBox[{"80", " ", "c"}]}], ")"}]}], " ", 
              SuperscriptBox["L2", "4"], " ", 
              SuperscriptBox["q1", "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"319", "+", 
                RowBox[{"80", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L1", "4"], " ", 
              SuperscriptBox["q2", "3"]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["q1", "3"], "-", 
                SuperscriptBox["q2", "3"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"7680", " ", 
           SuperscriptBox["L1", "6"], " ", 
           SuperscriptBox["L2", "6"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"3840", " ", "c", " ", 
            SuperscriptBox["L1", "6"], " ", 
            SuperscriptBox["L2", "6"]}]], 
          RowBox[{
           SuperscriptBox["\[Pi]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", "c", " ", 
                 SuperscriptBox["L1", "4"]}], "-", 
                RowBox[{"10", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{"59", "+", 
                   RowBox[{"11", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "2"]}], "+", 
                RowBox[{"11", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "160"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"10", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
              SuperscriptBox["q1", "4"]}], "+", 
             RowBox[{"160", " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", 
                RowBox[{"3", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L1", "2"], "+", 
                SuperscriptBox["L2", "2"]}], ")"}], " ", 
              SuperscriptBox["q1", "2"], " ", 
              SuperscriptBox["q2", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["L1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "160"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"10", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["L1", "4"]}], "-", 
                RowBox[{"10", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{"59", "+", 
                   RowBox[{"11", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "2"]}], "+", 
                RowBox[{"11", " ", "c", " ", 
                 SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
              SuperscriptBox["q2", "4"]}]}], ")"}], " ", 
           SuperscriptBox["q", "4"]}]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {(((((
               Rational[
                11, 552960] $CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) ($CellContext`L1^2 - $CellContext`L2^2)^2) \
($CellContext`L1^2 + $CellContext`L2^2)) Pi^6, 
          0, (((((Rational[
                1, 11520] $CellContext`L1^(-6)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-6)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^6) ((((-3) (33 + 
               10 $CellContext`c)) $CellContext`L2^4) $CellContext`q1^2 + ((
              3 (33 + 10 $CellContext`c)) $CellContext`L1^4) \
$CellContext`q2^2 + (((
               11 $CellContext`L1^2) $CellContext`L2^2) ($CellContext`q1 - \
$CellContext`q2)) ($CellContext`q1 + $CellContext`q2)), (((((
               Rational[
                1, 7680] $CellContext`L1^(-6)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-6)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^6) (((-(319 + 
               80 $CellContext`c)) $CellContext`L2^4) $CellContext`q1^3 + ((
              319 + 80 $CellContext`c) $CellContext`L1^4) $CellContext`q2^3 + \
((11 $CellContext`L1^2) $CellContext`L2^2) ($CellContext`q1^3 - \
$CellContext`q2^3)), ((((
              Rational[
               1, 3840]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) 
           Pi^6) (($CellContext`L2^2 ((
                11 $CellContext`c) $CellContext`L1^4 - (((10 $CellContext`c) (
                 59 + 11 $CellContext`c)) $CellContext`L1^2) \
$CellContext`L2^2 + (
                11 (-160 + $CellContext`c (9 + 
                   10 $CellContext`c))) $CellContext`L2^4)) $CellContext`q1^4 + \
(((((160 (11 + 
                  3 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2) \
($CellContext`L1^2 + $CellContext`L2^2)) $CellContext`q1^2) $CellContext`q2^2 + \
($CellContext`L1^2 ((
                11 (-160 + $CellContext`c (9 + 
                   10 $CellContext`c))) $CellContext`L1^4 - (((
                 10 $CellContext`c) (59 + 
                 11 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2 + (
                11 $CellContext`c) $CellContext`L2^4)) $CellContext`q2^4)}, 0,
          5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"c", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L1", "2"], "-", 
              SuperscriptBox["L2", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2153", " ", 
              SuperscriptBox["L1", "4"]}], "+", 
             RowBox[{"2846", " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "2"]}], "+", 
             RowBox[{"2153", " ", 
              SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"]}], 
          RowBox[{"1238630400", " ", 
           SuperscriptBox["L1", "8"], " ", 
           SuperscriptBox["L2", "8"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L1", "-", "L2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"L1", "+", "L2"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1963", "+", 
                RowBox[{"1701", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L2", "6"], " ", 
              SuperscriptBox["q1", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1963", "+", 
                RowBox[{"1701", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["q2", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"620", "+", 
                   RowBox[{"189", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["q1", "2"]}], "+", 
                RowBox[{"73", " ", 
                 SuperscriptBox["q2", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["L1", "4"], " ", 
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"73", " ", 
                 SuperscriptBox["q1", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"620", "+", 
                   RowBox[{"189", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["q2", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"1290240", " ", 
           SuperscriptBox["L1", "8"], " ", 
           SuperscriptBox["L2", "8"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"860160", " ", 
            SuperscriptBox["L1", "8"], " ", 
            SuperscriptBox["L2", "8"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L1", "-", "L2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"L1", "+", "L2"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"21157", "+", 
                RowBox[{"12376", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L2", "6"], " ", 
              SuperscriptBox["q1", "3"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"21157", "+", 
                RowBox[{"12376", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["q2", "3"]}], "-", 
             RowBox[{
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2006", "+", 
                   RowBox[{"504", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["q1", "3"]}], "+", 
                RowBox[{"73", " ", 
                 SuperscriptBox["q2", "3"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["L1", "4"], " ", 
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"73", " ", 
                 SuperscriptBox["q1", "3"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1003", "+", 
                   RowBox[{"252", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["q2", "3"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"430080", " ", "c", " ", 
            SuperscriptBox["L1", "8"], " ", 
            SuperscriptBox["L2", "8"]}]], 
          RowBox[{
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"73", " ", "c", " ", 
                 SuperscriptBox["L1", "6"]}], "-", 
                RowBox[{"63", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{"59", "+", 
                   RowBox[{"11", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L1", "4"], " ", 
                 SuperscriptBox["L2", "2"]}], "+", 
                RowBox[{"21", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{"3563", "+", 
                   RowBox[{"1490", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"96768", "-", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"14059", "+", 
                    RowBox[{"27237", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
              SuperscriptBox["q1", "4"]}], "-", 
             RowBox[{"336", " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"41", "+", 
                   RowBox[{"30", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L1", "4"]}], "+", 
                RowBox[{"10", " ", 
                 RowBox[{"(", 
                  RowBox[{"33", "+", 
                   RowBox[{"2", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "c"}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"41", "+", 
                   RowBox[{"30", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
              SuperscriptBox["q1", "2"], " ", 
              SuperscriptBox["q2", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["L1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"96768", "-", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"14059", "+", 
                    RowBox[{"27237", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["L1", "6"]}], "+", 
                RowBox[{"21", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{"3563", "+", 
                   RowBox[{"1490", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L1", "4"], " ", 
                 SuperscriptBox["L2", "2"]}], "-", 
                RowBox[{"63", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{"59", "+", 
                   RowBox[{"11", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "4"]}], "+", 
                RowBox[{"73", " ", "c", " ", 
                 SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
              SuperscriptBox["q2", "4"]}]}], ")"}], " ", 
           SuperscriptBox["q", "4"]}]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {(((((
               Rational[
                1, 1238630400] $CellContext`c) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) ($CellContext`L1^2 - $CellContext`L2^2)^2) (
            2153 $CellContext`L1^4 + (
              2846 $CellContext`L1^2) $CellContext`L2^2 + 
            2153 $CellContext`L2^4)) Pi^8, 
          0, (((((Rational[
                1, 1290240] $CellContext`L1^(-8)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-8)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^8) (((1963 + 
              1701 $CellContext`c) $CellContext`L2^6) $CellContext`q1^2 - ((
             1963 + 1701 $CellContext`c) $CellContext`L1^6) $CellContext`q2^2 - \
($CellContext`L1^2 $CellContext`L2^4) ((620 + 
              189 $CellContext`c) $CellContext`q1^2 + 
            73 $CellContext`q2^2) + ($CellContext`L1^4 $CellContext`L2^2) (
             73 $CellContext`q1^2 + (620 + 
               189 $CellContext`c) $CellContext`q2^2)), (((((
               Rational[
                1, 860160] $CellContext`L1^(-8)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-8)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^8) (((21157 + 
              12376 $CellContext`c) $CellContext`L2^6) $CellContext`q1^3 - ((
             21157 + 12376 $CellContext`c) $CellContext`L1^6) \
$CellContext`q2^3 - ($CellContext`L1^2 $CellContext`L2^4) ((2006 + 
              504 $CellContext`c) $CellContext`q1^3 + 
            73 $CellContext`q2^3) + ($CellContext`L1^4 $CellContext`L2^2) (
             73 $CellContext`q1^3 + (
               2 (1003 + 252 $CellContext`c)) $CellContext`q2^3)), ((((
              Rational[
               1, 430080]/$CellContext`c) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) 
           Pi^8) (($CellContext`L2^2 ((
                73 $CellContext`c) $CellContext`L1^6 - (((63 $CellContext`c) (
                 59 + 11 $CellContext`c)) $CellContext`L1^4) \
$CellContext`L2^2 + (((21 $CellContext`c) (3563 + 
                  1490 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^4 + \
(96768 - $CellContext`c (14059 + 
                 27237 $CellContext`c)) $CellContext`L2^6)) $CellContext`q1^4 - \
((((336 $CellContext`L1^2) $CellContext`L2^2) ((
                3 (41 + 30 $CellContext`c)) $CellContext`L1^4 + ((
                 10 (33 + (2 $CellContext`c) (
                    8 + $CellContext`c))) $CellContext`L1^2) \
$CellContext`L2^2 + (
                3 (41 + 
                 30 $CellContext`c)) $CellContext`L2^4)) $CellContext`q1^2) \
$CellContext`q2^2 + ($CellContext`L1^2 ((
                96768 - $CellContext`c (14059 + 
                 27237 $CellContext`c)) $CellContext`L1^6 + (((
                  21 $CellContext`c) (3563 + 
                  1490 $CellContext`c)) $CellContext`L1^4) $CellContext`L2^2 - \
(((63 $CellContext`c) (59 + 
                 11 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^4 + (
                73 $CellContext`c) $CellContext`L2^6)) $CellContext`q2^4)}, 0,
          5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 0, {
      SeriesData[$CellContext`q, 
       0, {((((Rational[
             1, 4608] $CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ($CellContext`L1^2 - $CellContext`L2^2)^2) Pi^4, 
        0, (((((Rational[-1, 
               48] $CellContext`L1^(-4)) ($CellContext`L1 - $CellContext`L2)) \
$CellContext`L2^(-4)) ($CellContext`L1 + $CellContext`L2)) 
         Pi^4) ((-$CellContext`L2^2) $CellContext`q1^2 + $CellContext`L1^2 \
$CellContext`q2^2), (((((
             Rational[-1, 
               32] $CellContext`L1^(-4)) ($CellContext`L1 - $CellContext`L2)) \
$CellContext`L2^(-4)) ($CellContext`L1 + $CellContext`L2)) 
         Pi^4) ((-$CellContext`L2^2) $CellContext`q1^3 + $CellContext`L1^2 \
$CellContext`q2^3), ((((
            Rational[
             1, 16]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) Pi^4) (
         8 ($CellContext`L2^2 $CellContext`q1^2 - $CellContext`L1^2 \
$CellContext`q2^2)^2 + (($CellContext`c ($CellContext`L1 - $CellContext`L2)) \
($CellContext`L1 + $CellContext`L2)) ($CellContext`L2^2 $CellContext`q1^4 - \
$CellContext`L1^2 $CellContext`q2^4))}, 0, 5, 1], 0, 
      SeriesData[$CellContext`q, 
       0, {(((((
             Rational[
              11, 552960] $CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) ($CellContext`L1^2 - $CellContext`L2^2)^2) \
($CellContext`L1^2 + $CellContext`L2^2)) Pi^6, 
        0, (((((Rational[
              1, 11520] $CellContext`L1^(-6)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-6)) ($CellContext`L1 + $CellContext`L2)) 
         Pi^6) ((((-3) (33 + 
             10 $CellContext`c)) $CellContext`L2^4) $CellContext`q1^2 + ((
            3 (33 + 10 $CellContext`c)) $CellContext`L1^4) $CellContext`q2^2 + \
(((11 $CellContext`L1^2) $CellContext`L2^2) ($CellContext`q1 - \
$CellContext`q2)) ($CellContext`q1 + $CellContext`q2)), (((((
             Rational[
              1, 7680] $CellContext`L1^(-6)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-6)) ($CellContext`L1 + $CellContext`L2)) 
         Pi^6) (((-(319 + 
             80 $CellContext`c)) $CellContext`L2^4) $CellContext`q1^3 + ((319 + 
            80 $CellContext`c) $CellContext`L1^4) $CellContext`q2^3 + ((
            11 $CellContext`L1^2) $CellContext`L2^2) ($CellContext`q1^3 - \
$CellContext`q2^3)), ((((
            Rational[
             1, 3840]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) 
         Pi^6) (($CellContext`L2^2 ((
              11 $CellContext`c) $CellContext`L1^4 - (((10 $CellContext`c) (
               59 + 11 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2 + \
(11 (-160 + $CellContext`c (9 + 
                 10 $CellContext`c))) $CellContext`L2^4)) $CellContext`q1^4 + \
(((((160 (11 + 
                3 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2) \
($CellContext`L1^2 + $CellContext`L2^2)) $CellContext`q1^2) $CellContext`q2^2 + \
($CellContext`L1^2 ((
              11 (-160 + $CellContext`c (9 + 
                 10 $CellContext`c))) $CellContext`L1^4 - (((
               10 $CellContext`c) (59 + 
               11 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2 + (
              11 $CellContext`c) $CellContext`L2^4)) $CellContext`q2^4)}, 0, 
       5, 1], 0, 
      SeriesData[$CellContext`q, 
       0, {(((((
             Rational[
              1, 1238630400] $CellContext`c) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) ($CellContext`L1^2 - $CellContext`L2^2)^2) (
          2153 $CellContext`L1^4 + (2846 $CellContext`L1^2) $CellContext`L2^2 + 
          2153 $CellContext`L2^4)) Pi^8, 
        0, (((((Rational[
              1, 1290240] $CellContext`L1^(-8)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-8)) ($CellContext`L1 + $CellContext`L2)) 
         Pi^8) (((1963 + 
            1701 $CellContext`c) $CellContext`L2^6) $CellContext`q1^2 - ((
           1963 + 1701 $CellContext`c) $CellContext`L1^6) $CellContext`q2^2 - \
($CellContext`L1^2 $CellContext`L2^4) ((620 + 
            189 $CellContext`c) $CellContext`q1^2 + 
          73 $CellContext`q2^2) + ($CellContext`L1^4 $CellContext`L2^2) (
           73 $CellContext`q1^2 + (620 + 
             189 $CellContext`c) $CellContext`q2^2)), (((((
             Rational[
              1, 860160] $CellContext`L1^(-8)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-8)) ($CellContext`L1 + $CellContext`L2)) 
         Pi^8) (((21157 + 
            12376 $CellContext`c) $CellContext`L2^6) $CellContext`q1^3 - ((
           21157 + 
           12376 $CellContext`c) $CellContext`L1^6) $CellContext`q2^3 - \
($CellContext`L1^2 $CellContext`L2^4) ((2006 + 
            504 $CellContext`c) $CellContext`q1^3 + 
          73 $CellContext`q2^3) + ($CellContext`L1^4 $CellContext`L2^2) (
           73 $CellContext`q1^3 + (
             2 (1003 + 252 $CellContext`c)) $CellContext`q2^3)), ((((
            Rational[
             1, 430080]/$CellContext`c) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) 
         Pi^8) (($CellContext`L2^2 ((
              73 $CellContext`c) $CellContext`L1^6 - (((63 $CellContext`c) (
               59 + 11 $CellContext`c)) $CellContext`L1^4) $CellContext`L2^2 + \
(((21 $CellContext`c) (3563 + 
                1490 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^4 + (
              96768 - $CellContext`c (14059 + 
               27237 $CellContext`c)) $CellContext`L2^6)) $CellContext`q1^4 - \
((((336 $CellContext`L1^2) $CellContext`L2^2) ((
              3 (41 + 30 $CellContext`c)) $CellContext`L1^4 + ((
               10 (33 + (2 $CellContext`c) (
                  8 + $CellContext`c))) $CellContext`L1^2) $CellContext`L2^2 + \
(3 (41 + 30 $CellContext`c)) $CellContext`L2^4)) $CellContext`q1^2) \
$CellContext`q2^2 + ($CellContext`L1^2 ((
              96768 - $CellContext`c (14059 + 
               27237 $CellContext`c)) $CellContext`L1^6 + (((
                21 $CellContext`c) (3563 + 
                1490 $CellContext`c)) $CellContext`L1^4) $CellContext`L2^2 - \
(((63 $CellContext`c) (59 + 
               11 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^4 + (
              73 $CellContext`c) $CellContext`L2^6)) $CellContext`q2^4)}, 0, 
       5, 1]}, 4, 10, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.7041177096676693`*^9, 3.704117722947776*^9}, 
   3.7041200520732484`*^9, 3.7041200892496595`*^9, {3.7041256489764595`*^9, 
   3.7041256504155164`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 3.2 Jensen-Shannon divergence", "Section",
 CellChangeTimes->{{3.7039542022131257`*^9, 3.703954219345484*^9}, {
   3.7039553305656457`*^9, 3.703955332918915*^9}, {3.704042560801203*^9, 
   3.704042566640339*^9}, {3.704120014430778*^9, 3.704120020367242*^9}, {
   3.704120063669981*^9, 3.7041200710617695`*^9}, 3.7041202585198755`*^9, {
   3.704126824559267*^9, 3.704126842406231*^9}, 3.7041729013023696`*^9, {
   3.7118130772234983`*^9, 3.7118130881920424`*^9}}],

Cell[CellGroupData[{

Cell["JS(\[Rho]_A(L1,\[Phi]1),\[Rho]_A(L2,\[Phi]2))", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, 
   3.704120023776886*^9, {3.704120076714172*^9, 3.704120078900853*^9}, {
   3.704126845060828*^9, 3.7041268452944665`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"JSL1\[Phi]1L2\[Phi]2", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", "-", 
             RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
           SuperscriptBox["L1", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", "-", 
             RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
           SuperscriptBox["L2", "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[ScriptL]", "4"]}], 
      RowBox[{"4320", " ", "c", " ", 
       SuperscriptBox["L1", "4"], " ", 
       SuperscriptBox["L2", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", "-", 
             RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
           SuperscriptBox["L1", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c", "-", 
             RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
           SuperscriptBox["L2", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
          SuperscriptBox["L1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
          SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[ScriptL]", "6"]}], 
      RowBox[{"45360", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["L1", "6"], " ", 
       SuperscriptBox["L2", "6"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"65318400", " ", 
        SuperscriptBox["c", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "c"}]}], ")"}], " ", 
        SuperscriptBox["L1", "8"], " ", 
        SuperscriptBox["L2", "8"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "25"}], " ", 
          SuperscriptBox["c", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "2"], "-", 
             SuperscriptBox["L2", "2"]}], ")"}], "4"]}], "+", 
         RowBox[{"291962880", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h\[Phi]2", " ", 
              SuperscriptBox["L1", "2"]}], "-", 
             RowBox[{"h\[Phi]1", " ", 
              SuperscriptBox["L2", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox["h\[Phi]2", "2"], " ", 
             SuperscriptBox["L1", "4"]}], "+", 
            RowBox[{"10", " ", "h\[Phi]1", " ", "h\[Phi]2", " ", 
             SuperscriptBox["L1", "2"], " ", 
             SuperscriptBox["L2", "2"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["h\[Phi]1", "2"], " ", 
             SuperscriptBox["L2", "4"]}]}], ")"}]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["c", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "2"], "-", 
             SuperscriptBox["L2", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"41", "+", 
               RowBox[{"240", " ", "h\[Phi]2"}]}], ")"}], " ", 
             SuperscriptBox["L1", "4"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "67"}], "+", 
               RowBox[{"120", " ", "h\[Phi]1"}], "+", 
               RowBox[{"120", " ", "h\[Phi]2"}]}], ")"}], " ", 
             SuperscriptBox["L1", "2"], " ", 
             SuperscriptBox["L2", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"41", "+", 
               RowBox[{"240", " ", "h\[Phi]1"}]}], ")"}], " ", 
             SuperscriptBox["L2", "4"]}]}], ")"}]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["c", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"L1", "-", "L2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"L1", "+", "L2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "143"}], "+", 
               RowBox[{"60", " ", "h\[Phi]2", " ", 
                RowBox[{"(", 
                 RowBox[{"53", "+", 
                  RowBox[{"90", " ", "h\[Phi]2"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["L1", "6"]}], "-", 
            RowBox[{"15", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"8", " ", "h\[Phi]2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "34"}], "+", 
                  RowBox[{"45", " ", "h\[Phi]2"}]}], ")"}]}], "+", 
               RowBox[{"h\[Phi]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "52"}], "+", 
                  RowBox[{"720", " ", "h\[Phi]2"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "2"]}], "+", 
            RowBox[{"15", " ", 
             RowBox[{"(", 
              RowBox[{"11", "-", 
               RowBox[{"52", " ", "h\[Phi]2"}], "+", 
               RowBox[{"8", " ", "h\[Phi]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "34"}], "+", 
                  RowBox[{"45", " ", "h\[Phi]1"}], "+", 
                  RowBox[{"90", " ", "h\[Phi]2"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["L1", "2"], " ", 
             SuperscriptBox["L2", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"143", "-", 
               RowBox[{"60", " ", "h\[Phi]1", " ", 
                RowBox[{"(", 
                 RowBox[{"53", "+", 
                  RowBox[{"90", " ", "h\[Phi]1"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["L2", "6"]}]}], ")"}]}], "+", 
         RowBox[{"1105920", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["h\[Phi]2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "242"}], "+", 
               RowBox[{"255", " ", "h\[Phi]2"}]}], ")"}], " ", 
             SuperscriptBox["L1", "8"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["h\[Phi]2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h\[Phi]1", " ", 
                RowBox[{"(", 
                 RowBox[{"22", "-", 
                  RowBox[{"27", " ", "h\[Phi]2"}]}], ")"}]}], "+", 
               RowBox[{"11", " ", "h\[Phi]2"}]}], ")"}], " ", 
             SuperscriptBox["L1", "6"], " ", 
             SuperscriptBox["L2", "2"]}], "+", 
            RowBox[{"2", " ", "h\[Phi]1", " ", "h\[Phi]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h\[Phi]1", " ", 
                RowBox[{"(", 
                 RowBox[{"55", "-", 
                  RowBox[{"147", " ", "h\[Phi]2"}]}], ")"}]}], "+", 
               RowBox[{"55", " ", "h\[Phi]2"}]}], ")"}], " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["h\[Phi]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h\[Phi]1", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "-", 
                  RowBox[{"27", " ", "h\[Phi]2"}]}], ")"}]}], "+", 
               RowBox[{"22", " ", "h\[Phi]2"}]}], ")"}], " ", 
             SuperscriptBox["L1", "2"], " ", 
             SuperscriptBox["L2", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["h\[Phi]1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "242"}], "+", 
               RowBox[{"255", " ", "h\[Phi]1"}]}], ")"}], " ", 
             SuperscriptBox["L2", "8"]}]}], ")"}]}], "-", 
         RowBox[{"9216", " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["h\[Phi]2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1387"}], "+", 
               RowBox[{"900", " ", "h\[Phi]2", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", "h\[Phi]2"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["L1", "8"]}], "-", 
            RowBox[{"2", " ", "h\[Phi]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", "h\[Phi]2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "22"}], "+", 
                  RowBox[{"27", " ", "h\[Phi]2"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", "h\[Phi]1", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"10", " ", "h\[Phi]2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "+", 
                  RowBox[{"60", " ", "h\[Phi]2"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["L1", "6"], " ", 
             SuperscriptBox["L2", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"60", " ", "h\[Phi]1", " ", 
                RowBox[{"(", 
                 RowBox[{"18", "-", 
                  RowBox[{"59", " ", "h\[Phi]2"}]}], ")"}], " ", "h\[Phi]2"}],
                "+", 
               RowBox[{"209", " ", 
                SuperscriptBox["h\[Phi]2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["h\[Phi]1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"209", "+", 
                  RowBox[{"60", " ", "h\[Phi]2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "59"}], "+", 
                    RowBox[{"90", " ", "h\[Phi]2"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "4"]}], "-", 
            RowBox[{"2", " ", "h\[Phi]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "99"}], " ", "h\[Phi]2"}], "+", 
               RowBox[{"10", " ", "h\[Phi]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "22"}], "+", 
                  RowBox[{"21", " ", "h\[Phi]2"}], "+", 
                  RowBox[{"9", " ", "h\[Phi]1", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"20", " ", "h\[Phi]2"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["L1", "2"], " ", 
             SuperscriptBox["L2", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["h\[Phi]1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1387"}], "+", 
               RowBox[{"900", " ", "h\[Phi]1", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", "h\[Phi]1"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["L2", "8"]}]}], ")"}]}], "+", 
         RowBox[{"768", " ", 
          SuperscriptBox["c", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h\[Phi]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "352"}], "+", 
               RowBox[{"15", " ", "h\[Phi]2", " ", 
                RowBox[{"(", 
                 RowBox[{"193", "+", 
                  RowBox[{"120", " ", "h\[Phi]2"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["L1", "8"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "h\[Phi]2", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"10", " ", "h\[Phi]2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "+", 
                  RowBox[{"60", " ", "h\[Phi]2"}]}], ")"}]}], "+", 
               RowBox[{"h\[Phi]1", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"450", " ", "h\[Phi]2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"12", " ", "h\[Phi]2"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["L1", "6"], " ", 
             SuperscriptBox["L2", "2"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"88", "-", 
                  RowBox[{"355", " ", "h\[Phi]1"}]}], ")"}], " ", 
                "h\[Phi]1"}], "+", 
               RowBox[{"88", " ", "h\[Phi]2"}], "+", 
               RowBox[{"60", " ", "h\[Phi]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "23"}], "+", 
                  RowBox[{"30", " ", "h\[Phi]1"}]}], ")"}], " ", "h\[Phi]2"}],
                "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "71"}], "+", 
                  RowBox[{"360", " ", "h\[Phi]1"}]}], ")"}], " ", 
                SuperscriptBox["h\[Phi]2", "2"]}]}], ")"}], " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "4"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"11", " ", "h\[Phi]2"}], "+", 
               RowBox[{"3", " ", "h\[Phi]1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"50", " ", "h\[Phi]2"}]}], ")"}]}], "+", 
                  RowBox[{"10", " ", "h\[Phi]1", " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"60", " ", "h\[Phi]1"}], "+", 
                    RowBox[{"180", " ", "h\[Phi]2"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["L1", "2"], " ", 
             SuperscriptBox["L2", "6"]}], "+", 
            RowBox[{"h\[Phi]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "352"}], "+", 
               RowBox[{"15", " ", "h\[Phi]1", " ", 
                RowBox[{"(", 
                 RowBox[{"193", "+", 
                  RowBox[{"120", " ", "h\[Phi]1"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["L2", "8"]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[ScriptL]", "8"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 
     0, {((((Rational[
           1, 4320]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) (($CellContext`c - 
           24 $CellContext`h\[Phi]2) $CellContext`L1^2 - ($CellContext`c - 
          24 $CellContext`h\[Phi]1) $CellContext`L2^2)^2) Pi^4, 
      0, (((((Rational[
            1, 45360] $CellContext`c^(-2)) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) (($CellContext`c - 
            24 $CellContext`h\[Phi]2) $CellContext`L1^2 - ($CellContext`c - 
           24 $CellContext`h\[Phi]1) $CellContext`L2^2)^2) (($CellContext`c - 
          24 $CellContext`h\[Phi]2) $CellContext`L1^2 + ($CellContext`c - 
          24 $CellContext`h\[Phi]1) $CellContext`L2^2)) Pi^6, 
      0, (((((Rational[1, 65318400] $CellContext`c^(-3))/(22 + 
          5 $CellContext`c)) $CellContext`L1^(-8)) $CellContext`L2^(-8)) \
(((-25) $CellContext`c^6) ($CellContext`L1^2 - $CellContext`L2^2)^4 + (
          291962880 ($CellContext`h\[Phi]2 $CellContext`L1^2 - $CellContext`h\
\[Phi]1 $CellContext`L2^2)^2) ((
            7 $CellContext`h\[Phi]2^2) $CellContext`L1^4 + (((
              10 $CellContext`h\[Phi]1) $CellContext`h\[Phi]2) \
$CellContext`L1^2) $CellContext`L2^2 + (
            7 $CellContext`h\[Phi]1^2) $CellContext`L2^4) + ((
           10 $CellContext`c^5) ($CellContext`L1^2 - $CellContext`L2^2)^2) ((
            41 + 240 $CellContext`h\[Phi]2) $CellContext`L1^4 - ((
            2 (-67 + 120 $CellContext`h\[Phi]1 + 
             120 $CellContext`h\[Phi]2)) $CellContext`L1^2) $CellContext`L2^2 + \
(41 + 240 $CellContext`h\[Phi]1) $CellContext`L2^4) - (((
           16 $CellContext`c^4) ($CellContext`L1 - $CellContext`L2)) \
($CellContext`L1 + $CellContext`L2)) ((-143 + (60 $CellContext`h\[Phi]2) (53 + 
             90 $CellContext`h\[Phi]2)) $CellContext`L1^6 - ((
           15 (11 + (8 $CellContext`h\[Phi]2) (-34 + 
              45 $CellContext`h\[Phi]2) + $CellContext`h\[Phi]1 (-52 + 
              720 $CellContext`h\[Phi]2))) $CellContext`L1^4) \
$CellContext`L2^2 + ((
            15 (11 - 52 $CellContext`h\[Phi]2 + (
               8 $CellContext`h\[Phi]1) (-34 + 45 $CellContext`h\[Phi]1 + 
               90 $CellContext`h\[Phi]2))) $CellContext`L1^2) \
$CellContext`L2^4 + (
           143 - (60 $CellContext`h\[Phi]1) (53 + 
            90 $CellContext`h\[Phi]1)) $CellContext`L2^6) + (
          1105920 $CellContext`c) (($CellContext`h\[Phi]2^3 (-242 + 
             255 $CellContext`h\[Phi]2)) $CellContext`L1^8 + (((
              4 $CellContext`h\[Phi]2^2) ($CellContext`h\[Phi]1 (22 - 
                27 $CellContext`h\[Phi]2) + 
              11 $CellContext`h\[Phi]2)) $CellContext`L1^6) $CellContext`L2^2 + \
((((2 $CellContext`h\[Phi]1) $CellContext`h\[Phi]2) ($CellContext`h\[Phi]1 (
                55 - 147 $CellContext`h\[Phi]2) + 
              55 $CellContext`h\[Phi]2)) $CellContext`L1^4) $CellContext`L2^4 + \
(((4 $CellContext`h\[Phi]1^2) ($CellContext`h\[Phi]1 (11 - 
                27 $CellContext`h\[Phi]2) + 
              22 $CellContext`h\[Phi]2)) $CellContext`L1^2) $CellContext`L2^6 + \
($CellContext`h\[Phi]1^3 (-242 + 
             255 $CellContext`h\[Phi]1)) $CellContext`L2^8) - (
         9216 $CellContext`c^2) (($CellContext`h\[Phi]2^2 (-1387 + (
              900 $CellContext`h\[Phi]2) (
              5 + $CellContext`h\[Phi]2))) $CellContext`L1^8 - (((
            2 $CellContext`h\[Phi]2) ((10 $CellContext`h\[Phi]2) (-22 + 
              27 $CellContext`h\[Phi]2) + ((3 $CellContext`h\[Phi]1) (3 + 
               10 $CellContext`h\[Phi]2)) (-11 + 
              60 $CellContext`h\[Phi]2))) $CellContext`L1^6) \
$CellContext`L2^2 + ((((60 $CellContext`h\[Phi]1) (18 - 
               59 $CellContext`h\[Phi]2)) $CellContext`h\[Phi]2 + 
            209 $CellContext`h\[Phi]2^2 + $CellContext`h\[Phi]1^2 (
              209 + (60 $CellContext`h\[Phi]2) (-59 + 
                90 $CellContext`h\[Phi]2))) $CellContext`L1^4) \
$CellContext`L2^4 - (((
            2 $CellContext`h\[Phi]1) ((-99) $CellContext`h\[Phi]2 + (
              10 $CellContext`h\[Phi]1) (-22 + 
              21 $CellContext`h\[Phi]2 + (9 $CellContext`h\[Phi]1) (3 + 
                20 $CellContext`h\[Phi]2)))) $CellContext`L1^2) \
$CellContext`L2^6 + ($CellContext`h\[Phi]1^2 (-1387 + (
              900 $CellContext`h\[Phi]1) (
              5 + $CellContext`h\[Phi]1))) $CellContext`L2^8) + (
          768 $CellContext`c^3) (($CellContext`h\[Phi]2 (-352 + (
               15 $CellContext`h\[Phi]2) (193 + 
               120 $CellContext`h\[Phi]2))) $CellContext`L1^8 - ((((
               3 $CellContext`h\[Phi]2) (3 + 10 $CellContext`h\[Phi]2)) (-11 + 
              60 $CellContext`h\[Phi]2) + $CellContext`h\[Phi]1 (
              11 + (450 $CellContext`h\[Phi]2) (-1 + 
                12 $CellContext`h\[Phi]2))) $CellContext`L1^6) \
$CellContext`L2^2 + ((
             3 ((88 - 355 $CellContext`h\[Phi]1) $CellContext`h\[Phi]1 + 
              88 $CellContext`h\[Phi]2 + ((60 $CellContext`h\[Phi]1) (-23 + 
                 30 $CellContext`h\[Phi]1)) $CellContext`h\[Phi]2 + (
                5 (-71 + 
                 360 $CellContext`h\[Phi]1)) $CellContext`h\[Phi]2^2)) \
$CellContext`L1^4) $CellContext`L2^4 - ((
            11 $CellContext`h\[Phi]2 + (
              3 $CellContext`h\[Phi]1) ((-3) (11 + 
                50 $CellContext`h\[Phi]2) + (10 $CellContext`h\[Phi]1) (7 + 
                60 $CellContext`h\[Phi]1 + 
                180 $CellContext`h\[Phi]2))) $CellContext`L1^2) \
$CellContext`L2^6 + ($CellContext`h\[Phi]1 (-352 + (
               15 $CellContext`h\[Phi]1) (193 + 
               120 $CellContext`h\[Phi]1))) $CellContext`L2^8))) Pi^8}, 4, 10,
      1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.704042631409958*^9, 3.704042659643123*^9}, 
   3.7041200337358904`*^9, 3.7041200746500072`*^9, {3.704124558584817*^9, 
   3.7041245601233606`*^9}, {3.704126857355027*^9, 3.7041269027230988`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["JS(\[Rho]_A(L1,\[Phi]),\[Rho]_A(L2,q))", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, {
   3.704115479974535*^9, 3.7041154819918647`*^9}, 3.7041200258581767`*^9, {
   3.7041200815416093`*^9, 3.7041200819048214`*^9}, 3.704126849767155*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"JSL1\[Phi]L2q", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "h\[Phi]", " ", 
               SuperscriptBox["L2", "2"]}], "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"L1", "-", "L2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "4"]}], 
          RowBox[{"4320", " ", "c", " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "c"}], " ", 
              SuperscriptBox["L1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"45", " ", "c", " ", 
           SuperscriptBox["L1", "2"], " ", 
           SuperscriptBox["L2", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "c"}], " ", 
              SuperscriptBox["L1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"30", " ", "c", " ", 
           SuperscriptBox["L1", "2"], " ", 
           SuperscriptBox["L2", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", "c"}], ")"}]}], " ", 
              SuperscriptBox["L1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"15", " ", "c", " ", 
           SuperscriptBox["L1", "2"], " ", 
           SuperscriptBox["L2", "4"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {((((Rational[
               1, 4320]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ((
               24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^2) 
          Pi^4, 0, ((((
              Rational[
               1, 45]/$CellContext`c) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-$CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
              24 $CellContext`h\[Phi]) $CellContext`L2^2)) 
          Pi^4, ((((
              Rational[
               1, 30]/$CellContext`c) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-$CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
              24 $CellContext`h\[Phi]) $CellContext`L2^2)) 
          Pi^4, ((((
              Rational[
               1, 15]/$CellContext`c) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-(-8 + $CellContext`c)) $CellContext`L1^2 + \
($CellContext`c - 24 $CellContext`h\[Phi]) $CellContext`L2^2)) Pi^4}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", 
              SuperscriptBox["L1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "h\[Phi]", " ", 
               SuperscriptBox["L2", "2"]}], "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"L1", "-", "L2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "6"]}], 
          RowBox[{"45360", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["L1", "6"], " ", 
           SuperscriptBox["L2", "6"]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "c", " ", 
                SuperscriptBox["L1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "h\[Phi]", " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"L1", "-", "L2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"945", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "6"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "c", " ", 
                SuperscriptBox["L1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "h\[Phi]", " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"L1", "-", "L2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"630", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "6"]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "16"}], "+", "c"}], ")"}], " ", "c", " ", 
              SuperscriptBox["L1", "4"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"c", "-", 
                 RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], "2"], " ", 
              SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"315", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "6"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {(((((
               Rational[
                1, 45360] $CellContext`c^(-2)) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) ($CellContext`c $CellContext`L1^2 + ($CellContext`c - 
               24 $CellContext`h\[Phi]) $CellContext`L2^2)) ((
               24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^2) 
          Pi^6, 0, (((((
               Rational[-1, 
                 945] $CellContext`c^(-2)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) ((3 $CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
               24 $CellContext`h\[Phi]) $CellContext`L2^2)) ((
              
              24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) 
          Pi^6, (((((
               Rational[-1, 
                 630] $CellContext`c^(-2)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) ((3 $CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
               24 $CellContext`h\[Phi]) $CellContext`L2^2)) ((
              24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) 
          Pi^6, ((((
              Rational[
               1, 315] $CellContext`c^(-2)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) ((((-3) (-16 + $CellContext`c)) $CellContext`c) \
$CellContext`L1^4 + (((2 (-8 + $CellContext`c)) ($CellContext`c - 
                24 $CellContext`h\[Phi])) $CellContext`L1^2) \
$CellContext`L2^2 + ($CellContext`c - 
               24 $CellContext`h\[Phi])^2 $CellContext`L2^4)) Pi^6}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"65318400", " ", 
            SuperscriptBox["c", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}], " ", 
            SuperscriptBox["L1", "8"], " ", 
            SuperscriptBox["L2", "8"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["c", "4"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "104"}], "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L1", "8"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["c", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "2"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["c", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", "c"}], ")"}]}], "-", 
                RowBox[{"48", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{"32", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", "h\[Phi]"}], "+", 
                RowBox[{"192", " ", 
                 RowBox[{"(", 
                  RowBox[{"76", "+", 
                   RowBox[{"15", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["L1", "4"], " ", 
              SuperscriptBox["L2", "4"]}], "+", 
             RowBox[{"4", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"c", "-", 
                RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["c", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                RowBox[{"240", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "c"}], ")"}], " ", "c", " ", 
                 "h\[Phi]"}], "+", 
                RowBox[{"2880", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", "c"}], ")"}], " ", 
                 SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "6"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["c", "4"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "104"}], "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}]}], "+", 
                RowBox[{"96", " ", 
                 SuperscriptBox["c", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "128"}], "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", "h\[Phi]"}], "-", 
                RowBox[{"1152", " ", 
                 SuperscriptBox["c", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "11096"}], "+", 
                   RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "386"}], "+", 
                    RowBox[{"15", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["h\[Phi]", "2"]}], "+", 
                RowBox[{"276480", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "968"}], "+", 
                   RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", "c"}], ")"}], " ", "c"}]}], 
                  ")"}], " ", 
                 SuperscriptBox["h\[Phi]", "3"]}], "-", 
                RowBox[{"1658880", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1232"}], "+", 
                   RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "34"}], "+", "c"}], ")"}], " ", "c"}]}], 
                  ")"}], " ", 
                 SuperscriptBox["h\[Phi]", "4"]}]}], ")"}], " ", 
              SuperscriptBox["L2", "8"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"340200", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "8"]}], ")"}]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["c", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"368", "+", 
                  RowBox[{"55", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L1", "6"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["c", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"172", "+", 
                  RowBox[{"35", " ", "c"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{"9", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["c", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "+", 
                  RowBox[{"80", " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"3", " ", "c"}]}], ")"}], " ", "c", " ", 
                   "h\[Phi]"}], "+", 
                  RowBox[{"320", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "68"}], "+", 
                    RowBox[{"9", " ", "c"}]}], ")"}], " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["c", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                  RowBox[{"240", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "c"}], ")"}], " ", "c", " ", 
                   "h\[Phi]"}], "+", 
                  RowBox[{"2880", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "c"}], ")"}], " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"226800", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "8"]}], ")"}]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["c", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"808", "+", 
                  RowBox[{"155", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L1", "6"]}], "-", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1396", "+", 
                  RowBox[{"305", " ", "c"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"145", " ", 
                   SuperscriptBox["c", "3"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["c", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"73", "-", 
                    RowBox[{"870", " ", "h\[Phi]"}]}], ")"}]}], "-", 
                  RowBox[{"449280", " ", 
                   SuperscriptBox["h\[Phi]", "2"]}], "+", 
                  RowBox[{"960", " ", "c", " ", "h\[Phi]", " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"87", " ", "h\[Phi]"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["c", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                  RowBox[{"240", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "c"}], ")"}], " ", "c", " ", 
                   "h\[Phi]"}], "+", 
                  RowBox[{"2880", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "c"}], ")"}], " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"113400", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["c", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "8"]}], ")"}]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["c", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "61984"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11992"}], "+", 
                    RowBox[{"215", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["L1", "6"]}], "-", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8960"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"756", "+", 
                    RowBox[{"425", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["c", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"608", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"1224", "+", 
                    RowBox[{"205", " ", "c"}]}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{"240", " ", "c", " ", 
                   RowBox[{"(", 
                    RowBox[{"3520", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"32", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"1094", "+", 
                    RowBox[{"205", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                   " ", "h\[Phi]"}], "+", 
                  RowBox[{"2880", " ", 
                   RowBox[{"(", 
                    RowBox[{"4224", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4936"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"234", "+", 
                    RowBox[{"205", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                   " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["c", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                  RowBox[{"240", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "c"}], ")"}], " ", "c", " ", 
                   "h\[Phi]"}], "+", 
                  RowBox[{"2880", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "c"}], ")"}], " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
           SuperscriptBox["q", "4"]}]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {(((((Rational[1, 65318400] $CellContext`c^(-3))/(22 + 
              5 $CellContext`c)) $CellContext`L1^(-8)) $CellContext`L2^(-8)) \
((((-$CellContext`c^4) (-104 + 5 $CellContext`c)) (22 + 
               5 $CellContext`c)) $CellContext`L1^8 + (((((
                  4 $CellContext`c^3) (4 + 5 $CellContext`c)) (22 + 
                 5 $CellContext`c)) ($CellContext`c - 
                24 $CellContext`h\[Phi])) $CellContext`L1^6) \
$CellContext`L2^2 - ((((6 $CellContext`c^2) (22 + 
                5 $CellContext`c)) ((5 $CellContext`c^2) (
                 8 + $CellContext`c) - ((48 $CellContext`c) (32 + 
                 5 $CellContext`c)) $CellContext`h\[Phi] + (
                 192 (76 + 
                  15 $CellContext`c)) $CellContext`h\[Phi]^2)) \
$CellContext`L1^4) $CellContext`L2^4 + (((((4 $CellContext`c) (22 + 
                  5 $CellContext`c)) ($CellContext`c - 
                 24 $CellContext`h\[Phi])) ($CellContext`c^2 (4 + 
                  5 $CellContext`c) - ((
                  240 (-4 + $CellContext`c)) $CellContext`c) $CellContext`h\
\[Phi] + (
                  2880 (-8 + $CellContext`c)) $CellContext`h\[Phi]^2)) \
$CellContext`L1^2) $CellContext`L2^6 + (((-$CellContext`c^4) (-104 + 
                 5 $CellContext`c)) (22 + 
                5 $CellContext`c) + (((96 $CellContext`c^3) (-128 + 
                  5 $CellContext`c)) (22 + 
                 5 $CellContext`c)) $CellContext`h\[Phi] - ((
                1152 $CellContext`c^2) (-11096 + (5 $CellContext`c) (-386 + 
                  15 $CellContext`c))) $CellContext`h\[Phi]^2 + ((
                 276480 $CellContext`c) (-968 + (
                   5 (-30 + $CellContext`c)) $CellContext`c)) $CellContext`h\
\[Phi]^3 - (1658880 (-1232 + (
                  5 (-34 + $CellContext`c)) $CellContext`c)) $CellContext`h\
\[Phi]^4) $CellContext`L2^8)) Pi^8, 
          0, ((((Rational[-1, 
                340200] $CellContext`c^(-3)) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (($CellContext`c^3 (368 + 
               55 $CellContext`c)) $CellContext`L1^6 - ((((
                3 $CellContext`c^2) (172 + 
                35 $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 + \
(((9 $CellContext`c) ($CellContext`c^2 (16 + 
                  5 $CellContext`c) + ((
                   80 (8 - 
                    3 $CellContext`c)) $CellContext`c) $CellContext`h\[Phi] + \
(320 (-68 + 
                   9 $CellContext`c)) $CellContext`h\[Phi]^2)) \
$CellContext`L1^2) $CellContext`L2^4 + (($CellContext`c - 
               24 $CellContext`h\[Phi]) ($CellContext`c^2 (4 + 
                 5 $CellContext`c) - ((
                 240 (-4 + $CellContext`c)) $CellContext`c) $CellContext`h\
\[Phi] + (
                 2880 (-8 + $CellContext`c)) $CellContext`h\[Phi]^2)) \
$CellContext`L2^6)) 
          Pi^8, ((((
              Rational[-1, 
                226800] $CellContext`c^(-3)) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (($CellContext`c^3 (808 + 
               155 $CellContext`c)) $CellContext`L1^6 - ((($CellContext`c^2 (
                1396 + 305 $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 + \
(($CellContext`c (
                145 $CellContext`c^3 + (8 $CellContext`c^2) (73 - 
                  870 $CellContext`h\[Phi]) - 
                449280 $CellContext`h\[Phi]^2 + ((
                   960 $CellContext`c) $CellContext`h\[Phi]) (8 + 
                  87 $CellContext`h\[Phi]))) $CellContext`L1^2) \
$CellContext`L2^4 + (($CellContext`c - 
               24 $CellContext`h\[Phi]) ($CellContext`c^2 (4 + 
                 5 $CellContext`c) - ((
                 240 (-4 + $CellContext`c)) $CellContext`c) $CellContext`h\
\[Phi] + (
                 2880 (-8 + $CellContext`c)) $CellContext`h\[Phi]^2)) \
$CellContext`L2^6)) 
          Pi^8, (((((Rational[-1, 113400] $CellContext`c^(-3))/(22 + 
              5 $CellContext`c)) $CellContext`L1^(-6)) $CellContext`L2^(-8)) \
((($CellContext`c^2 (22 + 
                5 $CellContext`c)) (-61984 + $CellContext`c (-11992 + 
                 215 $CellContext`c))) $CellContext`L1^6 - (((($CellContext`c \
(22 + 5 $CellContext`c)) (-8960 + $CellContext`c (756 + 
                  425 $CellContext`c))) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 + \
((($CellContext`c^2 (22 + 5 $CellContext`c)) (
                 608 + $CellContext`c (1224 + 205 $CellContext`c)) - ((
                 240 $CellContext`c) (
                 3520 + $CellContext`c (
                   32 + $CellContext`c (1094 + 
                    205 $CellContext`c)))) $CellContext`h\[Phi] + (
                 2880 (4224 + $CellContext`c (-4936 + $CellContext`c (234 + 
                    205 $CellContext`c)))) $CellContext`h\[Phi]^2) \
$CellContext`L1^2) $CellContext`L2^4 + (((22 + 
                5 $CellContext`c) ($CellContext`c - 
                24 $CellContext`h\[Phi])) ($CellContext`c^2 (4 + 
                 5 $CellContext`c) - ((
                 240 (-4 + $CellContext`c)) $CellContext`c) $CellContext`h\
\[Phi] + (
                 2880 (-8 + $CellContext`c)) $CellContext`h\[Phi]^2)) \
$CellContext`L2^6)) Pi^8}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 0, {
      SeriesData[$CellContext`q, 
       0, {((((Rational[
             1, 4320]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ((
             24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^2) 
        Pi^4, 0, ((((
            Rational[
             1, 45]/$CellContext`c) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-$CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
            24 $CellContext`h\[Phi]) $CellContext`L2^2)) 
        Pi^4, ((((
            Rational[
             1, 30]/$CellContext`c) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-$CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
            24 $CellContext`h\[Phi]) $CellContext`L2^2)) 
        Pi^4, ((((
            Rational[
             1, 15]/$CellContext`c) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-(-8 + $CellContext`c)) $CellContext`L1^2 + \
($CellContext`c - 24 $CellContext`h\[Phi]) $CellContext`L2^2)) Pi^4}, 0, 5, 
       1], 0, 
      SeriesData[$CellContext`q, 
       0, {(((((
             Rational[
              1, 45360] $CellContext`c^(-2)) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) ($CellContext`c $CellContext`L1^2 + ($CellContext`c - 
             24 $CellContext`h\[Phi]) $CellContext`L2^2)) ((
             24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^2) 
        Pi^6, 0, (((((
             Rational[-1, 
               945] $CellContext`c^(-2)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) ((3 $CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
             24 $CellContext`h\[Phi]) $CellContext`L2^2)) ((
            24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) 
        Pi^6, (((((
             Rational[-1, 
               630] $CellContext`c^(-2)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) ((3 $CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
             24 $CellContext`h\[Phi]) $CellContext`L2^2)) ((
            24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) 
        Pi^6, ((((
            Rational[
             1, 315] $CellContext`c^(-2)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) ((((-3) (-16 + $CellContext`c)) $CellContext`c) \
$CellContext`L1^4 + (((2 (-8 + $CellContext`c)) ($CellContext`c - 
              24 $CellContext`h\[Phi])) $CellContext`L1^2) $CellContext`L2^2 + \
($CellContext`c - 24 $CellContext`h\[Phi])^2 $CellContext`L2^4)) Pi^6}, 0, 5, 
       1], 0, 
      SeriesData[$CellContext`q, 
       0, {(((((Rational[1, 65318400] $CellContext`c^(-3))/(22 + 
            
            5 $CellContext`c)) $CellContext`L1^(-8)) $CellContext`L2^(-8)) \
((((-$CellContext`c^4) (-104 + 5 $CellContext`c)) (22 + 
             5 $CellContext`c)) $CellContext`L1^8 + (((((4 $CellContext`c^3) (
                4 + 5 $CellContext`c)) (22 + 
               5 $CellContext`c)) ($CellContext`c - 
              24 $CellContext`h\[Phi])) $CellContext`L1^6) $CellContext`L2^2 - \
((((6 $CellContext`c^2) (22 + 
              5 $CellContext`c)) ((5 $CellContext`c^2) (
               8 + $CellContext`c) - ((48 $CellContext`c) (32 + 
               5 $CellContext`c)) $CellContext`h\[Phi] + (
               192 (76 + 
                15 $CellContext`c)) $CellContext`h\[Phi]^2)) \
$CellContext`L1^4) $CellContext`L2^4 + (((((4 $CellContext`c) (22 + 
                5 $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) ($CellContext`c^2 (4 + 
                5 $CellContext`c) - ((
                240 (-4 + $CellContext`c)) $CellContext`c) $CellContext`h\
\[Phi] + (
                2880 (-8 + $CellContext`c)) $CellContext`h\[Phi]^2)) \
$CellContext`L1^2) $CellContext`L2^6 + (((-$CellContext`c^4) (-104 + 
               5 $CellContext`c)) (22 + 
              5 $CellContext`c) + (((96 $CellContext`c^3) (-128 + 
                5 $CellContext`c)) (22 + 
               5 $CellContext`c)) $CellContext`h\[Phi] - ((
              1152 $CellContext`c^2) (-11096 + (5 $CellContext`c) (-386 + 
                15 $CellContext`c))) $CellContext`h\[Phi]^2 + ((
               276480 $CellContext`c) (-968 + (
                 5 (-30 + $CellContext`c)) $CellContext`c)) $CellContext`h\
\[Phi]^3 - (
             1658880 (-1232 + (
                5 (-34 + $CellContext`c)) $CellContext`c)) $CellContext`h\
\[Phi]^4) $CellContext`L2^8)) Pi^8, 
        0, ((((Rational[-1, 
              340200] $CellContext`c^(-3)) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (($CellContext`c^3 (368 + 
             55 $CellContext`c)) $CellContext`L1^6 - ((((3 $CellContext`c^2) (
              172 + 35 $CellContext`c)) ($CellContext`c - 
             24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 + \
(((9 $CellContext`c) ($CellContext`c^2 (16 + 
                5 $CellContext`c) + ((
                 80 (8 - 
                  3 $CellContext`c)) $CellContext`c) $CellContext`h\[Phi] + (
                320 (-68 + 
                 9 $CellContext`c)) $CellContext`h\[Phi]^2)) \
$CellContext`L1^2) $CellContext`L2^4 + (($CellContext`c - 
             24 $CellContext`h\[Phi]) ($CellContext`c^2 (4 + 
               5 $CellContext`c) - ((
               240 (-4 + $CellContext`c)) $CellContext`c) \
$CellContext`h\[Phi] + (
               2880 (-8 + $CellContext`c)) $CellContext`h\[Phi]^2)) \
$CellContext`L2^6)) 
        Pi^8, ((((
            Rational[-1, 
              226800] $CellContext`c^(-3)) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (($CellContext`c^3 (808 + 
             155 $CellContext`c)) $CellContext`L1^6 - ((($CellContext`c^2 (
              1396 + 305 $CellContext`c)) ($CellContext`c - 
             24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 + \
(($CellContext`c (
              145 $CellContext`c^3 + (8 $CellContext`c^2) (73 - 
                870 $CellContext`h\[Phi]) - 
              449280 $CellContext`h\[Phi]^2 + ((
                 960 $CellContext`c) $CellContext`h\[Phi]) (8 + 
                87 $CellContext`h\[Phi]))) $CellContext`L1^2) \
$CellContext`L2^4 + (($CellContext`c - 
             24 $CellContext`h\[Phi]) ($CellContext`c^2 (4 + 
               5 $CellContext`c) - ((
               240 (-4 + $CellContext`c)) $CellContext`c) \
$CellContext`h\[Phi] + (
               2880 (-8 + $CellContext`c)) $CellContext`h\[Phi]^2)) \
$CellContext`L2^6)) 
        Pi^8, (((((Rational[-1, 113400] $CellContext`c^(-3))/(22 + 
            5 $CellContext`c)) $CellContext`L1^(-6)) $CellContext`L2^(-8)) \
((($CellContext`c^2 (22 + 
              5 $CellContext`c)) (-61984 + $CellContext`c (-11992 + 
               215 $CellContext`c))) $CellContext`L1^6 - (((($CellContext`c (
               22 + 5 $CellContext`c)) (-8960 + $CellContext`c (756 + 
                425 $CellContext`c))) ($CellContext`c - 
             24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 + \
((($CellContext`c^2 (22 + 5 $CellContext`c)) (
               608 + $CellContext`c (1224 + 205 $CellContext`c)) - ((
               240 $CellContext`c) (
               3520 + $CellContext`c (
                 32 + $CellContext`c (1094 + 
                   205 $CellContext`c)))) $CellContext`h\[Phi] + (
               2880 (4224 + $CellContext`c (-4936 + $CellContext`c (234 + 
                    205 $CellContext`c)))) $CellContext`h\[Phi]^2) \
$CellContext`L1^2) $CellContext`L2^4 + (((22 + 
              5 $CellContext`c) ($CellContext`c - 
              24 $CellContext`h\[Phi])) ($CellContext`c^2 (4 + 
               5 $CellContext`c) - ((
               240 (-4 + $CellContext`c)) $CellContext`c) \
$CellContext`h\[Phi] + (
               2880 (-8 + $CellContext`c)) $CellContext`h\[Phi]^2)) \
$CellContext`L2^6)) Pi^8}, 0, 5, 1]}, 4, 10, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.7041154839401503`*^9, 3.7041155058482423`*^9}, 
   3.7041200391757126`*^9, 3.70412009230025*^9, {3.7041249457334986`*^9, 
   3.704124946982025*^9}, {3.704126863198118*^9, 3.7041268827047496`*^9}, {
   3.7041272877963457`*^9, 3.704127288633995*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["JS(\[Rho]_A(L1,q1),\[Rho]_A(L2,q2))", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, {
   3.704115479974535*^9, 3.7041154819918647`*^9}, {3.704116595159308*^9, 
   3.704116597929334*^9}, {3.7041177049986935`*^9, 3.704117707948104*^9}, 
   3.704120028560308*^9, {3.704120086479438*^9, 3.7041200867951765`*^9}, 
   3.7041268511846633`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"JSL1q1L2q2", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"c", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L1", "2"], "-", 
              SuperscriptBox["L2", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "4"]}], 
          RowBox[{"4320", " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "4"]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["L2", "2"]}], " ", 
                SuperscriptBox["q1", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["q2", "2"]}]}], ")"}]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "4"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["L2", "2"]}], " ", 
                SuperscriptBox["q1", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["q2", "3"]}]}], ")"}]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"30", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "4"]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["L2", "2"], " ", 
                  SuperscriptBox["q1", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["L1", "2"], " ", 
                  SuperscriptBox["q2", "2"]}]}], ")"}], "2"]}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"L1", "-", "L2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"L1", "+", "L2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["L2", "2"], " ", 
                 SuperscriptBox["q1", "4"]}], "-", 
                RowBox[{
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["q2", "4"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"15", " ", "c", " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "4"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {((((Rational[
               1, 4320] $CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ($CellContext`L1^2 - $CellContext`L2^2)^2) Pi^4, 
          0, (((((Rational[-1, 
                 45] $CellContext`L1^(-4)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-4)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^4) ((-$CellContext`L2^2) $CellContext`q1^2 + $CellContext`L1^2 \
$CellContext`q2^2), (((((
               Rational[-1, 
                 30] $CellContext`L1^(-4)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-4)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^4) ((-$CellContext`L2^2) $CellContext`q1^3 + $CellContext`L1^2 \
$CellContext`q2^3), ((((
              Rational[
               1, 15]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) Pi^4) (
           8 ($CellContext`L2^2 $CellContext`q1^2 - $CellContext`L1^2 \
$CellContext`q2^2)^2 + (($CellContext`c ($CellContext`L1 - $CellContext`L2)) \
($CellContext`L1 + $CellContext`L2)) ($CellContext`L2^2 $CellContext`q1^4 - \
$CellContext`L1^2 $CellContext`q2^4))}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"c", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L1", "2"], "-", 
              SuperscriptBox["L2", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "2"], "+", 
             SuperscriptBox["L2", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"]}], 
          RowBox[{"45360", " ", 
           SuperscriptBox["L1", "6"], " ", 
           SuperscriptBox["L2", "6"]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["L2", "4"], " ", 
                SuperscriptBox["q1", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["q2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["q1", "2"]}], "+", 
                  SuperscriptBox["q2", "2"]}], ")"}]}]}], ")"}]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"945", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "6"], " ", 
             SuperscriptBox["L2", "6"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["L2", "4"], " ", 
                SuperscriptBox["q1", "3"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["q2", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["q1", "3"]}], "+", 
                  SuperscriptBox["q2", "3"]}], ")"}]}]}], ")"}]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"630", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "6"], " ", 
             SuperscriptBox["L2", "6"]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Pi]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", " ", 
                 SuperscriptBox["L1", "4"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", "c"}], ")"}], " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "2"]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", "c"}], ")"}], " ", 
                 SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
              SuperscriptBox["q1", "4"]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L1", "2"], "+", 
                SuperscriptBox["L2", "2"]}], ")"}], " ", 
              SuperscriptBox["q1", "2"], " ", 
              SuperscriptBox["q2", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["L1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", "c"}], ")"}], " ", 
                 SuperscriptBox["L1", "4"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", "c"}], ")"}], " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "2"]}], "+", 
                RowBox[{"c", " ", 
                 SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
              SuperscriptBox["q2", "4"]}]}], ")"}], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"315", " ", "c", " ", 
           SuperscriptBox["L1", "6"], " ", 
           SuperscriptBox["L2", "6"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {(((((
               Rational[
                1, 45360] $CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) ($CellContext`L1^2 - $CellContext`L2^2)^2) \
($CellContext`L1^2 + $CellContext`L2^2)) Pi^6, 
          0, (((((Rational[-1, 
                 945] $CellContext`L1^(-6)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-6)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^6) (((-3) $CellContext`L2^4) $CellContext`q1^2 + (
             3 $CellContext`L1^4) $CellContext`q2^2 + ($CellContext`L1^2 \
$CellContext`L2^2) (-$CellContext`q1^2 + $CellContext`q2^2)), (((((
               Rational[-1, 
                 630] $CellContext`L1^(-6)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-6)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^6) (((-3) $CellContext`L2^4) $CellContext`q1^3 + (
             
             3 $CellContext`L1^4) $CellContext`q2^3 + ($CellContext`L1^2 \
$CellContext`L2^2) (-$CellContext`q1^3 + $CellContext`q2^3)), ((((
              Rational[
               1, 315]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) 
           Pi^6) (($CellContext`L2^2 ($CellContext`c $CellContext`L1^4 + ((
                 2 (-8 + $CellContext`c)) $CellContext`L1^2) \
$CellContext`L2^2 - (
               3 (-16 + $CellContext`c)) $CellContext`L2^4)) \
$CellContext`q1^4 - ((((
               32 $CellContext`L1^2) $CellContext`L2^2) ($CellContext`L1^2 + \
$CellContext`L2^2)) $CellContext`q1^2) $CellContext`q2^2 + ($CellContext`L1^2 \
(((-3) (-16 + $CellContext`c)) $CellContext`L1^4 + ((
                 2 (-8 + $CellContext`c)) $CellContext`L1^2) \
$CellContext`L2^2 + $CellContext`c $CellContext`L2^4)) $CellContext`q2^4)}, 0,
          5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"c", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["L1", "2"], "-", 
               SuperscriptBox["L2", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "104"}], "+", 
                 RowBox[{"5", " ", "c"}]}], ")"}], " ", 
               SuperscriptBox["L1", "4"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"112", "+", 
                 RowBox[{"5", " ", "c"}]}], ")"}], " ", 
               SuperscriptBox["L1", "2"], " ", 
               SuperscriptBox["L2", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "104"}], "+", 
                 RowBox[{"5", " ", "c"}]}], ")"}], " ", 
               SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "8"]}], 
           RowBox[{"65318400", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L1", "8"], " ", 
              SuperscriptBox["L2", "8"]}], ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L1", "-", "L2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"L1", "+", "L2"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"368", "+", 
                RowBox[{"55", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L2", "6"], " ", 
              SuperscriptBox["q1", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"368", "+", 
                RowBox[{"55", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["q2", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"74", "+", 
                   RowBox[{"25", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["q1", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["q2", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["L1", "4"], " ", 
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], " ", 
                 SuperscriptBox["q1", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"74", "+", 
                   RowBox[{"25", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["q2", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"340200", " ", 
           SuperscriptBox["L1", "8"], " ", 
           SuperscriptBox["L2", "8"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"L1", "-", "L2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"L1", "+", "L2"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"808", "+", 
                RowBox[{"155", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L2", "6"], " ", 
              SuperscriptBox["q1", "3"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"808", "+", 
                RowBox[{"155", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["q2", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"98", "+", 
                   RowBox[{"25", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["q1", "3"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["q2", "3"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["L1", "4"], " ", 
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], " ", 
                 SuperscriptBox["q1", "3"]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"98", "+", 
                   RowBox[{"25", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["q2", "3"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"226800", " ", 
           SuperscriptBox["L1", "8"], " ", 
           SuperscriptBox["L2", "8"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"113400", " ", "c", " ", 
            SuperscriptBox["L1", "8"], " ", 
            SuperscriptBox["L2", "8"]}]], 
          RowBox[{
           SuperscriptBox["\[Pi]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["L2", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L1", "6"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"608", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"1224", "+", 
                    RowBox[{"205", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["L1", "4"], " ", 
                 SuperscriptBox["L2", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"8960", "-", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"756", "+", 
                    RowBox[{"425", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "61984"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11992"}], "+", 
                    RowBox[{"215", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
              SuperscriptBox["q1", "4"]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["L1", "2"], " ", 
              SuperscriptBox["L2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"172", "+", 
                   RowBox[{"35", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L1", "4"]}], "+", 
                RowBox[{"10", " ", 
                 RowBox[{"(", 
                  RowBox[{"184", "+", 
                   RowBox[{"41", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"172", "+", 
                   RowBox[{"35", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
              SuperscriptBox["q1", "2"], " ", 
              SuperscriptBox["q2", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["L1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "61984"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11992"}], "+", 
                    RowBox[{"215", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["L1", "6"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"8960", "-", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"756", "+", 
                    RowBox[{"425", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["L1", "4"], " ", 
                 SuperscriptBox["L2", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"608", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"1224", "+", 
                    RowBox[{"205", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["L2", "4"]}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
              SuperscriptBox["q2", "4"]}]}], ")"}], " ", 
           SuperscriptBox["q", "4"]}]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {(((((
               Rational[-1, 
                 65318400] $CellContext`c) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) ($CellContext`L1^2 - $CellContext`L2^2)^2) ((-104 + 
              5 $CellContext`c) $CellContext`L1^4 - ((
              2 (112 + 
               5 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2 + \
(-104 + 5 $CellContext`c) $CellContext`L2^4)) Pi^8, 
          0, (((((Rational[
                1, 340200] $CellContext`L1^(-8)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-8)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^8) (((368 + 
              55 $CellContext`c) $CellContext`L2^6) $CellContext`q1^2 - ((368 + 
             55 $CellContext`c) $CellContext`L1^6) $CellContext`q2^2 + \
($CellContext`L1^2 $CellContext`L2^4) (((-2) (74 + 
                25 $CellContext`c)) $CellContext`q1^2 + (4 + 
               5 $CellContext`c) $CellContext`q2^2) + ($CellContext`L1^4 \
$CellContext`L2^2) ((-(4 + 5 $CellContext`c)) $CellContext`q1^2 + (
               2 (74 + 25 $CellContext`c)) $CellContext`q2^2)), (((((
               Rational[
                1, 226800] $CellContext`L1^(-8)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-8)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^8) (((808 + 
              155 $CellContext`c) $CellContext`L2^6) $CellContext`q1^3 - ((
             808 + 155 $CellContext`c) $CellContext`L1^6) $CellContext`q2^3 + \
($CellContext`L1^2 $CellContext`L2^4) (((-6) (98 + 
                25 $CellContext`c)) $CellContext`q1^3 + (4 + 
               5 $CellContext`c) $CellContext`q2^3) + ($CellContext`L1^4 \
$CellContext`L2^2) ((-(4 + 5 $CellContext`c)) $CellContext`q1^3 + (
               6 (98 + 25 $CellContext`c)) $CellContext`q2^3)), ((((
              Rational[
               1, 113400]/$CellContext`c) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) 
           Pi^8) (((-$CellContext`L2^2) (($CellContext`c (4 + 
                 5 $CellContext`c)) $CellContext`L1^6 + ((
                 608 + $CellContext`c (1224 + 
                   205 $CellContext`c)) $CellContext`L1^4) $CellContext`L2^2 + \
((8960 - $CellContext`c (756 + 
                  425 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^4 + \
(-61984 + $CellContext`c (-11992 + 
                  215 $CellContext`c)) $CellContext`L2^6)) $CellContext`q1^4 - \
((((48 $CellContext`L1^2) $CellContext`L2^2) ((172 + 
                35 $CellContext`c) $CellContext`L1^4 + ((
                 10 (184 + 
                  41 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2 + (
                172 + 35 $CellContext`c) $CellContext`L2^4)) \
$CellContext`q1^2) $CellContext`q2^2 - ($CellContext`L1^2 ((-61984 + \
$CellContext`c (-11992 + 215 $CellContext`c)) $CellContext`L1^6 + ((
                8960 - $CellContext`c (756 + 
                 425 $CellContext`c)) $CellContext`L1^4) $CellContext`L2^2 + \
((608 + $CellContext`c (1224 + 
                  205 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^4 + \
($CellContext`c (4 + 
                5 $CellContext`c)) $CellContext`L2^6)) $CellContext`q2^4)}, 0,
          5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 0, {
      SeriesData[$CellContext`q, 
       0, {((((Rational[
             1, 4320] $CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ($CellContext`L1^2 - $CellContext`L2^2)^2) Pi^4, 
        0, (((((Rational[-1, 
               45] $CellContext`L1^(-4)) ($CellContext`L1 - $CellContext`L2)) \
$CellContext`L2^(-4)) ($CellContext`L1 + $CellContext`L2)) 
         Pi^4) ((-$CellContext`L2^2) $CellContext`q1^2 + $CellContext`L1^2 \
$CellContext`q2^2), (((((
             Rational[-1, 
               30] $CellContext`L1^(-4)) ($CellContext`L1 - $CellContext`L2)) \
$CellContext`L2^(-4)) ($CellContext`L1 + $CellContext`L2)) 
         Pi^4) ((-$CellContext`L2^2) $CellContext`q1^3 + $CellContext`L1^2 \
$CellContext`q2^3), ((((
            Rational[
             1, 15]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) Pi^4) (
         8 ($CellContext`L2^2 $CellContext`q1^2 - $CellContext`L1^2 \
$CellContext`q2^2)^2 + (($CellContext`c ($CellContext`L1 - $CellContext`L2)) \
($CellContext`L1 + $CellContext`L2)) ($CellContext`L2^2 $CellContext`q1^4 - \
$CellContext`L1^2 $CellContext`q2^4))}, 0, 5, 1], 0, 
      SeriesData[$CellContext`q, 
       0, {(((((
             Rational[
              1, 45360] $CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) ($CellContext`L1^2 - $CellContext`L2^2)^2) \
($CellContext`L1^2 + $CellContext`L2^2)) Pi^6, 
        0, (((((Rational[-1, 
               945] $CellContext`L1^(-6)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-6)) ($CellContext`L1 + $CellContext`L2)) 
         Pi^6) (((-3) $CellContext`L2^4) $CellContext`q1^2 + (
           3 $CellContext`L1^4) $CellContext`q2^2 + ($CellContext`L1^2 \
$CellContext`L2^2) (-$CellContext`q1^2 + $CellContext`q2^2)), (((((
             Rational[-1, 
               630] $CellContext`L1^(-6)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-6)) ($CellContext`L1 + $CellContext`L2)) 
         Pi^6) (((-3) $CellContext`L2^4) $CellContext`q1^3 + (
           3 $CellContext`L1^4) $CellContext`q2^3 + ($CellContext`L1^2 \
$CellContext`L2^2) (-$CellContext`q1^3 + $CellContext`q2^3)), ((((
            Rational[
             1, 315]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) 
         Pi^6) (($CellContext`L2^2 ($CellContext`c $CellContext`L1^4 + ((
               2 (-8 + $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2 - \
(3 (-16 + $CellContext`c)) $CellContext`L2^4)) $CellContext`q1^4 - ((((
             32 $CellContext`L1^2) $CellContext`L2^2) ($CellContext`L1^2 + \
$CellContext`L2^2)) $CellContext`q1^2) $CellContext`q2^2 + ($CellContext`L1^2 \
(((-3) (-16 + $CellContext`c)) $CellContext`L1^4 + ((
               2 (-8 + $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2 + \
$CellContext`c $CellContext`L2^4)) $CellContext`q2^4)}, 0, 5, 1], 0, 
      SeriesData[$CellContext`q, 
       0, {(((((
             Rational[-1, 
               65318400] $CellContext`c) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) ($CellContext`L1^2 - $CellContext`L2^2)^2) ((-104 + 
            5 $CellContext`c) $CellContext`L1^4 - ((
            2 (112 + 
             5 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2 + (-104 + 
            5 $CellContext`c) $CellContext`L2^4)) Pi^8, 
        0, (((((Rational[
              1, 340200] $CellContext`L1^(-8)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-8)) ($CellContext`L1 + $CellContext`L2)) 
         Pi^8) (((368 + 
            55 $CellContext`c) $CellContext`L2^6) $CellContext`q1^2 - ((368 + 
           55 $CellContext`c) $CellContext`L1^6) $CellContext`q2^2 + \
($CellContext`L1^2 $CellContext`L2^4) (((-2) (74 + 
              25 $CellContext`c)) $CellContext`q1^2 + (4 + 
             5 $CellContext`c) $CellContext`q2^2) + ($CellContext`L1^4 \
$CellContext`L2^2) ((-(4 + 5 $CellContext`c)) $CellContext`q1^2 + (
             2 (74 + 25 $CellContext`c)) $CellContext`q2^2)), (((((
             Rational[
              1, 226800] $CellContext`L1^(-8)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-8)) ($CellContext`L1 + $CellContext`L2)) 
         Pi^8) (((808 + 
            155 $CellContext`c) $CellContext`L2^6) $CellContext`q1^3 - ((808 + 
           155 $CellContext`c) $CellContext`L1^6) $CellContext`q2^3 + \
($CellContext`L1^2 $CellContext`L2^4) (((-6) (98 + 
              25 $CellContext`c)) $CellContext`q1^3 + (4 + 
             5 $CellContext`c) $CellContext`q2^3) + ($CellContext`L1^4 \
$CellContext`L2^2) ((-(4 + 5 $CellContext`c)) $CellContext`q1^3 + (
             6 (98 + 25 $CellContext`c)) $CellContext`q2^3)), ((((
            Rational[
             1, 113400]/$CellContext`c) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) 
         Pi^8) (((-$CellContext`L2^2) (($CellContext`c (4 + 
               5 $CellContext`c)) $CellContext`L1^6 + ((
               608 + $CellContext`c (1224 + 
                 205 $CellContext`c)) $CellContext`L1^4) $CellContext`L2^2 + \
((8960 - $CellContext`c (756 + 
                425 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^4 + \
(-61984 + $CellContext`c (-11992 + 
                215 $CellContext`c)) $CellContext`L2^6)) $CellContext`q1^4 - \
((((48 $CellContext`L1^2) $CellContext`L2^2) ((172 + 
              35 $CellContext`c) $CellContext`L1^4 + ((
               10 (184 + 
                41 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2 + (
              172 + 35 $CellContext`c) $CellContext`L2^4)) $CellContext`q1^2) \
$CellContext`q2^2 - ($CellContext`L1^2 ((-61984 + $CellContext`c (-11992 + 
               215 $CellContext`c)) $CellContext`L1^6 + ((
              8960 - $CellContext`c (756 + 
               425 $CellContext`c)) $CellContext`L1^4) $CellContext`L2^2 + ((
              608 + $CellContext`c (1224 + 
                205 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^4 + \
($CellContext`c (4 + 
              5 $CellContext`c)) $CellContext`L2^6)) $CellContext`q2^4)}, 0, 
       5, 1]}, 4, 10, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.7041177096676693`*^9, 3.704117722947776*^9}, 
   3.7041200520732484`*^9, 3.7041200892496595`*^9, {3.7041256489764595`*^9, 
   3.7041256504155164`*^9}, {3.7041268672817106`*^9, 3.704126883505083*^9}, {
   3.7041279326025686`*^9, 3.7041279339044714`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 3.3 Schatten 2-norm", "Section",
 CellChangeTimes->{{3.7039542022131257`*^9, 3.703954219345484*^9}, {
   3.7039553305656457`*^9, 3.703955332918915*^9}, {3.704042560801203*^9, 
   3.704042566640339*^9}, {3.704120014430778*^9, 3.704120020367242*^9}, {
   3.704120063669981*^9, 3.7041200710617695`*^9}, 3.7041202585198755`*^9, {
   3.704126824559267*^9, 3.704126842406231*^9}, 3.7041293515724216`*^9, {
   3.704129387492532*^9, 3.7041293906268845`*^9}, 3.70417290264989*^9, {
   3.7118130820662737`*^9, 3.7118130962984133`*^9}, {3.7119065130847445`*^9, 
   3.7119065141198783`*^9}}],

Cell[CellGroupData[{

Cell["||\[Rho]_A(L1,\[Phi]1)-\[Rho]_A(L2,\[Phi]2)||_2^2", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, 
   3.704120023776886*^9, {3.704120076714172*^9, 3.704120078900853*^9}, {
   3.704126845060828*^9, 3.7041268452944665`*^9}, {3.704129395817523*^9, 
   3.7041294274234285`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L1\[Phi]1L2\[Phi]222", "=", 
   RowBox[{
    SuperscriptBox["\[ScriptL]", 
     RowBox[{
      RowBox[{"-", "c"}], "/", "8"}]], 
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
             SuperscriptBox["L1", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
             SuperscriptBox["L2", "2"]}]}], ")"}], "2"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[ScriptL]", "4"]}], 
        RowBox[{"9216", " ", "c", " ", 
         SuperscriptBox["L1", "4"], " ", 
         SuperscriptBox["L2", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"c", "-", 
              RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
            SuperscriptBox["L1", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"c", "-", 
              RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
            SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"22", "+", 
                 RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
              RowBox[{"240", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]2"}], "+", 
              RowBox[{"2880", " ", 
               SuperscriptBox["h\[Phi]2", "2"]}]}], ")"}], " ", 
            SuperscriptBox["L1", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "c"}], " ", 
               RowBox[{"(", 
                RowBox[{"22", "+", 
                 RowBox[{"5", " ", "c"}]}], ")"}]}], "+", 
              RowBox[{"240", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]1"}], "-", 
              RowBox[{"2880", " ", 
               SuperscriptBox["h\[Phi]1", "2"]}]}], ")"}], " ", 
            SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[ScriptL]", "6"]}], 
        RowBox[{"4423680", " ", "c", " ", 
         SuperscriptBox["L1", "6"], " ", 
         SuperscriptBox["L2", "6"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"178362777600", " ", "c"}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"29", "+", 
              RowBox[{"70", " ", "c"}]}]], 
            RowBox[{"700", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "c"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"68", "+", 
                    RowBox[{"7", " ", "c"}]}], ")"}]}], "-", 
                 RowBox[{"72", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "248"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"938", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"617", "+", 
                    RowBox[{"70", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                  " ", "h\[Phi]1"}], "+", 
                 RowBox[{"1728", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "c"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"29", "+", 
                    RowBox[{"70", " ", "c"}]}], ")"}], " ", 
                  SuperscriptBox["h\[Phi]1", "2"]}], "-", 
                 RowBox[{"13824", " ", 
                  RowBox[{"(", 
                   RowBox[{"29", "+", 
                    RowBox[{"70", " ", "c"}]}], ")"}], " ", 
                  SuperscriptBox["h\[Phi]1", "3"]}]}], 
                SuperscriptBox["L1", "6"]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "c"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "c"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"68", "+", 
                    RowBox[{"7", " ", "c"}]}], ")"}]}], "+", 
                 RowBox[{"72", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "248"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"938", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"617", "+", 
                    RowBox[{"70", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                  " ", "h\[Phi]2"}], "-", 
                 RowBox[{"1728", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "c"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"29", "+", 
                    RowBox[{"70", " ", "c"}]}], ")"}], " ", 
                  SuperscriptBox["h\[Phi]2", "2"]}], "+", 
                 RowBox[{"13824", " ", 
                  RowBox[{"(", 
                   RowBox[{"29", "+", 
                    RowBox[{"70", " ", "c"}]}], ")"}], " ", 
                  SuperscriptBox["h\[Phi]2", "3"]}]}], 
                SuperscriptBox["L2", "6"]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"c", "-", 
                 RowBox[{"24", " ", "h\[Phi]1"}]}], 
                SuperscriptBox["L1", "2"]], "-", 
               FractionBox[
                RowBox[{"c", "-", 
                 RowBox[{"24", " ", "h\[Phi]2"}]}], 
                SuperscriptBox["L2", "2"]]}], ")"}]}]}], "+", 
           FractionBox[
            RowBox[{"21", " ", 
             RowBox[{"(", 
              RowBox[{"216", "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"62", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                   RowBox[{"240", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]2"}], "+", 
                   RowBox[{"2880", " ", 
                    SuperscriptBox["h\[Phi]2", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["L1", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "c"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "+", 
                   RowBox[{"240", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]1"}], "-", 
                   RowBox[{"2880", " ", 
                    SuperscriptBox["h\[Phi]1", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["L2", "4"]}]}], ")"}], "2"]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["L1", "8"], " ", 
             SuperscriptBox["L2", "8"]}]], "+", 
           FractionBox[
            RowBox[{"960", " ", 
             RowBox[{"(", 
              RowBox[{"416", "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"275", "+", 
                  RowBox[{"56", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
                SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"31", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["L1", "6"], "-", 
                  SuperscriptBox["L2", "6"]}], ")"}]}], "+", 
               RowBox[{"504", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h\[Phi]2"}], " ", 
                   SuperscriptBox["L1", "6"]}], "+", 
                  RowBox[{"h\[Phi]1", " ", 
                   SuperscriptBox["L2", "6"]}]}], ")"}]}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"29", "+", 
               RowBox[{"70", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["L1", "8"], " ", 
             SuperscriptBox["L2", "8"]}]]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox["\[ScriptL]", "8"]}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
        SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[ScriptL], 
       0, {(((((Rational[1, 9216]/$CellContext`c) (
             2 + $CellContext`c)) $CellContext`L1^(-4)) $CellContext`L2^(-4)) \
(($CellContext`c - 
             24 $CellContext`h\[Phi]2) $CellContext`L1^2 - ($CellContext`c - 
            24 $CellContext`h\[Phi]1) $CellContext`L2^2)^2) Pi^4, 
        0, ((((((Rational[1, 4423680]/$CellContext`c) (
              
              4 + $CellContext`c)) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) (($CellContext`c - 
             24 $CellContext`h\[Phi]2) $CellContext`L1^2 - ($CellContext`c - 
            24 $CellContext`h\[Phi]1) $CellContext`L2^2)) (($CellContext`c (
              22 + 5 $CellContext`c) - (
             240 (2 + $CellContext`c)) $CellContext`h\[Phi]2 + 
            2880 $CellContext`h\[Phi]2^2) $CellContext`L1^4 + \
((-$CellContext`c) (22 + 5 $CellContext`c) + (
              240 (2 + $CellContext`c)) $CellContext`h\[Phi]1 - 
            2880 $CellContext`h\[Phi]1^2) $CellContext`L2^4)) Pi^6, 
        0, ((Rational[
           1, 178362777600]/$CellContext`c) ((((700 (6 + $CellContext`c))/(29 + 
             70 $CellContext`c)) (((($CellContext`c (-1 + 2 $CellContext`c)) (
                  22 + 5 $CellContext`c)) (68 + 7 $CellContext`c) - (
                72 (-248 + $CellContext`c (
                   938 + $CellContext`c (617 + 
                    70 $CellContext`c)))) $CellContext`h\[Phi]1 + ((
                  1728 (4 + $CellContext`c)) (29 + 
                  70 $CellContext`c)) $CellContext`h\[Phi]1^2 - (
                13824 (29 + 
                 70 $CellContext`c)) $CellContext`h\[Phi]1^3) \
$CellContext`L1^(-6) + ((((-$CellContext`c) (-1 + 2 $CellContext`c)) (22 + 
                  5 $CellContext`c)) (68 + 7 $CellContext`c) + (
                 72 (-248 + $CellContext`c (
                    938 + $CellContext`c (617 + 
                    70 $CellContext`c)))) $CellContext`h\[Phi]2 - ((
                 1728 (4 + $CellContext`c)) (29 + 
                 70 $CellContext`c)) $CellContext`h\[Phi]2^2 + (
                 13824 (29 + 
                  70 $CellContext`c)) $CellContext`h\[Phi]2^3) \
$CellContext`L2^(-6))) (($CellContext`c - 
              24 $CellContext`h\[Phi]1) $CellContext`L1^(-2) - \
($CellContext`c - 
             24 $CellContext`h\[Phi]2) $CellContext`L2^(-2)) + ((((21/(22 + 
               5 $CellContext`c)) (
               216 + $CellContext`c (62 + 
                 5 $CellContext`c))) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) (($CellContext`c (22 + 5 $CellContext`c) - (
                240 (2 + $CellContext`c)) $CellContext`h\[Phi]2 + 
               2880 $CellContext`h\[Phi]2^2) $CellContext`L1^4 + \
((-$CellContext`c) (22 + 5 $CellContext`c) + (
                 240 (2 + $CellContext`c)) $CellContext`h\[Phi]1 - 
               2880 $CellContext`h\[Phi]1^2) $CellContext`L2^4)^2 + (((((960/(
                29 + 70 $CellContext`c)) (
                416 + $CellContext`c (275 + 
                  56 $CellContext`c))) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) (($CellContext`c - 
               24 $CellContext`h\[Phi]2) $CellContext`L1^2 - ($CellContext`c - 
              24 $CellContext`h\[Phi]1) $CellContext`L2^2)) ((
              31 $CellContext`c) ($CellContext`L1^6 - $CellContext`L2^6) + 
            504 ((-$CellContext`h\[Phi]2) $CellContext`L1^6 + $CellContext`h\
\[Phi]1 $CellContext`L2^6)))) Pi^8}, 4, 10, 1],
      Editable->False], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.704042631409958*^9, 3.704042659643123*^9}, 
   3.7041200337358904`*^9, 3.7041200746500072`*^9, {3.704124558584817*^9, 
   3.7041245601233606`*^9}, {3.704126857355027*^9, 3.7041269027230988`*^9}, 
   3.7041293580461025`*^9, {3.7041294329946194`*^9, 3.7041294402358403`*^9}, {
   3.704129646021199*^9, 3.7041296545703964`*^9}, 3.704129947084055*^9, 
   3.704130404639619*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["||\[Rho]_A(L1,\[Phi]),\[Rho]_A(L2,q)||_2^2", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, {
   3.704115479974535*^9, 3.7041154819918647`*^9}, 3.7041200258581767`*^9, {
   3.7041200815416093`*^9, 3.7041200819048214`*^9}, 3.704126849767155*^9, {
   3.7041294033741727`*^9, 3.7041294213640456`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L1\[Phi]L2q22", "=", 
   RowBox[{
    SuperscriptBox["\[ScriptL]", 
     RowBox[{
      RowBox[{"-", "c"}], "/", "8"}]], 
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         InterpretationBox[
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"24", " ", "h\[Phi]", " ", 
                 SuperscriptBox["L2", "2"]}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"L1", "-", "L2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "4"]}], 
            RowBox[{"9216", " ", "c", " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "4"]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "c"}], " ", 
                SuperscriptBox["L1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["q", "2"]}], 
            RowBox[{"96", " ", "c", " ", 
             SuperscriptBox["L1", "2"], " ", 
             SuperscriptBox["L2", "4"]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "c"}], " ", 
                SuperscriptBox["L1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["q", "3"]}], 
            RowBox[{"64", " ", "c", " ", 
             SuperscriptBox["L1", "2"], " ", 
             SuperscriptBox["L2", "4"]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "c"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "+", "c"}], ")"}], " ", 
                  SuperscriptBox["L1", "2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"c", "-", 
                    RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                  SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}], ")"}], " ", 
             SuperscriptBox["q", "4"]}], 
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{"c", " ", 
               SuperscriptBox["L1", "2"], " ", 
               SuperscriptBox["L2", "4"]}], ")"}]}]], "+", 
           InterpretationBox[
            SuperscriptBox[
             RowBox[{"O", "[", "q", "]"}], "5"],
            SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
            Editable->False]}],
          
          SeriesData[$CellContext`q, 
           0, {(((((Rational[1, 9216]/$CellContext`c) (
                 2 + $CellContext`c)) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ((
                 24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^2) 
            Pi^4, 0, (((((Rational[1, 96]/$CellContext`c) (
                 2 + $CellContext`c)) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-$CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
                24 $CellContext`h\[Phi]) $CellContext`L2^2)) 
            Pi^4, (((((Rational[1, 64]/$CellContext`c) (
                 2 + $CellContext`c)) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-$CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
                24 $CellContext`h\[Phi]) $CellContext`L2^2)) 
            Pi^4, (((((Rational[-1, 32]/$CellContext`c) (
                 2 + $CellContext`c)) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-8 + $CellContext`c) $CellContext`L1^2 - \
($CellContext`c - 24 $CellContext`h\[Phi]) $CellContext`L2^2)) Pi^4}, 0, 5, 1],
          Editable->False], ")"}], " ", 
        SuperscriptBox["\[ScriptL]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         InterpretationBox[
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L1", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "c"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "+", 
                  RowBox[{"240", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]"}], "-", 
                  RowBox[{"2880", " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "h\[Phi]", " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"L1", "-", "L2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"]}], 
            RowBox[{"4423680", " ", "c", " ", 
             SuperscriptBox["L1", "6"], " ", 
             SuperscriptBox["L2", "6"]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L1", "4"]}], "-", 
               RowBox[{"10", " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                  RowBox[{"240", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]"}], "+", 
                  RowBox[{"2880", " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["q", "2"]}], 
            RowBox[{"92160", " ", "c", " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "6"]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"29", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L1", "4"]}], "-", 
               RowBox[{"30", " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                  RowBox[{"240", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]"}], "+", 
                  RowBox[{"2880", " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["q", "3"]}], 
            RowBox[{"61440", " ", "c", " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "6"]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3520"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"438", "+", 
                    RowBox[{"205", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["L1", "4"]}], "-", 
               RowBox[{"210", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                  RowBox[{"240", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]"}], "+", 
                  RowBox[{"2880", " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             SuperscriptBox["q", "4"]}], 
            RowBox[{"30720", " ", "c", " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "6"]}]], "+", 
           InterpretationBox[
            SuperscriptBox[
             RowBox[{"O", "[", "q", "]"}], "5"],
            SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
            Editable->False]}],
          
          SeriesData[$CellContext`q, 
           0, {((((((Rational[1, 4423680]/$CellContext`c) (
                  4 + $CellContext`c)) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) (($CellContext`c (22 + 
                  5 $CellContext`c)) $CellContext`L1^4 + ((-$CellContext`c) (
                   22 + 5 $CellContext`c) + (
                   240 (2 + $CellContext`c)) $CellContext`h\[Phi] - 
                 2880 $CellContext`h\[Phi]^2) $CellContext`L2^4)) ((
                24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) 
            Pi^6, 0, (((((Rational[1, 92160]/$CellContext`c) (
                 4 + $CellContext`c)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) (((9 $CellContext`c) (22 + 
                 5 $CellContext`c)) $CellContext`L1^4 - (((
                 10 (22 + 5 $CellContext`c)) ($CellContext`c - 
                 24 $CellContext`h\[Phi])) $CellContext`L1^2) \
$CellContext`L2^2 + ($CellContext`c (22 + 5 $CellContext`c) - (
                 240 (2 + $CellContext`c)) $CellContext`h\[Phi] + 
                2880 $CellContext`h\[Phi]^2) $CellContext`L2^4)) 
            Pi^6, (((((Rational[1, 61440]/$CellContext`c) (
                 4 + $CellContext`c)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) (((29 $CellContext`c) (22 + 
                 5 $CellContext`c)) $CellContext`L1^4 - (((
                 30 (22 + 5 $CellContext`c)) ($CellContext`c - 
                 24 $CellContext`h\[Phi])) $CellContext`L1^2) \
$CellContext`L2^2 + ($CellContext`c (22 + 5 $CellContext`c) - (
                 240 (2 + $CellContext`c)) $CellContext`h\[Phi] + 
                2880 $CellContext`h\[Phi]^2) $CellContext`L2^4)) 
            Pi^6, (((((Rational[1, 30720]/$CellContext`c) (
                 4 + $CellContext`c)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) ((-3520 + $CellContext`c (438 + 
                  205 $CellContext`c)) $CellContext`L1^4 - (((
                 210 (6 + $CellContext`c)) ($CellContext`c - 
                 24 $CellContext`h\[Phi])) $CellContext`L1^2) \
$CellContext`L2^2 + ($CellContext`c (22 + 5 $CellContext`c) - (
                 240 (2 + $CellContext`c)) $CellContext`h\[Phi] + 
                2880 $CellContext`h\[Phi]^2) $CellContext`L2^4)) Pi^6}, 0, 5, 
           1],
          Editable->False], ")"}], " ", 
        SuperscriptBox["\[ScriptL]", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         InterpretationBox[
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"178362777600", " ", "c"}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"700", " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", "c"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "c"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"7", " ", "c"}]}], ")"}]}], "-", 
                    RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "248"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"938", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"617", "+", 
                    RowBox[{"70", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                    " ", "h\[Phi]"}], "+", 
                    RowBox[{"1728", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "c"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"29", "+", 
                    RowBox[{"70", " ", "c"}]}], ")"}], " ", 
                    SuperscriptBox["h\[Phi]", "2"]}], "-", 
                    RowBox[{"13824", " ", 
                    RowBox[{"(", 
                    RowBox[{"29", "+", 
                    RowBox[{"70", " ", "c"}]}], ")"}], " ", 
                    SuperscriptBox["h\[Phi]", "3"]}]}], 
                    SuperscriptBox["L1", "6"]], "-", 
                   FractionBox[
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "c"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"7", " ", "c"}]}], ")"}]}], 
                    SuperscriptBox["L2", "6"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"c", "-", 
                    RowBox[{"24", " ", "h\[Phi]"}]}], 
                    SuperscriptBox["L1", "2"]], "-", 
                   FractionBox["c", 
                    SuperscriptBox["L2", "2"]]}], ")"}]}], 
                RowBox[{"29", "+", 
                 RowBox[{"70", " ", "c"}]}]], "+", 
               FractionBox[
                RowBox[{"21", " ", 
                 RowBox[{"(", 
                  RowBox[{"216", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"62", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                    SuperscriptBox["L1", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "c"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "+", 
                    RowBox[{"240", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]"}], "-", 
                    RowBox[{"2880", " ", 
                    SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["L2", "4"]}]}], ")"}], "2"]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L1", "8"], " ", 
                 SuperscriptBox["L2", "8"]}]], "+", 
               FractionBox[
                RowBox[{"960", " ", 
                 RowBox[{"(", 
                  RowBox[{"416", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"275", "+", 
                    RowBox[{"56", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"24", " ", "h\[Phi]", " ", 
                    SuperscriptBox["L2", "2"]}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"L1", "-", "L2"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"504", " ", "h\[Phi]", " ", 
                    SuperscriptBox["L2", "6"]}], "+", 
                   RowBox[{"31", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["L1", "6"], "-", 
                    SuperscriptBox["L2", "6"]}], ")"}]}]}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"29", "+", 
                   RowBox[{"70", " ", "c"}]}], ")"}], " ", 
                 SuperscriptBox["L1", "8"], " ", 
                 SuperscriptBox["L2", "8"]}]]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"185794560", " ", "c", " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "8"]}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "282672"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "263236"}], "+", 
                    RowBox[{"7", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9492"}], "+", 
                    RowBox[{"235", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                " ", 
                SuperscriptBox["L1", "6"]}], "-", 
               RowBox[{"21", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "17712"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14740"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3552"}], "+", 
                    RowBox[{"55", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["L2", "2"]}], "-", 
               RowBox[{"21", " ", 
                RowBox[{"(", 
                 RowBox[{"216", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"62", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                  RowBox[{"240", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]"}], "+", 
                  RowBox[{"2880", " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"10512", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"5020", "+", 
                    RowBox[{"7", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"96", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                  "-", 
                  RowBox[{"504", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "c"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"62", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                   "h\[Phi]"}], "+", 
                  RowBox[{"60480", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "c"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "c"}], ")"}], " ", 
                   SuperscriptBox["h\[Phi]", "2"]}], "-", 
                  RowBox[{"483840", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "c"}], ")"}], " ", 
                   SuperscriptBox["h\[Phi]", "3"]}]}], ")"}], " ", 
                SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             SuperscriptBox["q", "2"]}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"123863040", " ", "c", " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "8"]}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3046608"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2235388"}], "+", 
                    RowBox[{"7", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "70332"}], "+", 
                    RowBox[{"685", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                " ", 
                SuperscriptBox["L1", "6"]}], "-", 
               RowBox[{"21", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "158832"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "113540"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24672"}], "+", 
                    RowBox[{"155", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["L2", "2"]}], "-", 
               RowBox[{"63", " ", 
                RowBox[{"(", 
                 RowBox[{"216", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"62", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                  RowBox[{"240", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]"}], "+", 
                  RowBox[{"2880", " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"10512", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"5020", "+", 
                    RowBox[{"7", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"96", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                  "-", 
                  RowBox[{"504", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "c"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"62", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                   "h\[Phi]"}], "+", 
                  RowBox[{"60480", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "c"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "c"}], ")"}], " ", 
                   SuperscriptBox["h\[Phi]", "2"]}], "-", 
                  RowBox[{"483840", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "c"}], ")"}], " ", 
                   SuperscriptBox["h\[Phi]", "3"]}]}], ")"}], " ", 
                SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             SuperscriptBox["q", "3"]}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"61931520", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "8"]}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"13934592", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1598448"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4469620"}], "+", 
                    RowBox[{"7", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "172236"}], "+", 
                    RowBox[{"955", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                SuperscriptBox["L1", "6"]}], "-", 
               RowBox[{"21", " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "534192"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "315380"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "60432"}], "+", 
                    RowBox[{"215", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{"c", "-", 
                  RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["L2", "2"]}], "-", 
               RowBox[{"441", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"216", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"62", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
                  RowBox[{"240", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "c"}], ")"}], " ", "h\[Phi]"}], "+", 
                  RowBox[{"2880", " ", 
                   SuperscriptBox["h\[Phi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"10512", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"5020", "+", 
                    RowBox[{"7", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"96", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                  "-", 
                  RowBox[{"504", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "c"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"216", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"62", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                   "h\[Phi]"}], "+", 
                  RowBox[{"60480", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "c"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "c"}], ")"}], " ", 
                   SuperscriptBox["h\[Phi]", "2"]}], "-", 
                  RowBox[{"483840", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "c"}], ")"}], " ", 
                   SuperscriptBox["h\[Phi]", "3"]}]}], ")"}], " ", 
                SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             SuperscriptBox["q", "4"]}]}], "+", 
           InterpretationBox[
            SuperscriptBox[
             RowBox[{"O", "[", "q", "]"}], "5"],
            SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
            Editable->False]}],
          
          SeriesData[$CellContext`q, 
           0, {((Rational[
               1, 178362777600]/$CellContext`c) ((((
                  700 (6 + $CellContext`c))/(29 + 
                 70 $CellContext`c)) (((($CellContext`c (-1 + 
                    2 $CellContext`c)) (22 + 5 $CellContext`c)) (68 + 
                    7 $CellContext`c) - (
                    72 (-248 + $CellContext`c (
                    938 + $CellContext`c (617 + 
                    70 $CellContext`c)))) $CellContext`h\[Phi] + ((
                    1728 (4 + $CellContext`c)) (29 + 
                    70 $CellContext`c)) $CellContext`h\[Phi]^2 - (
                    13824 (29 + 
                    70 $CellContext`c)) $CellContext`h\[Phi]^3) \
$CellContext`L1^(-6) - ((($CellContext`c (-1 + 2 $CellContext`c)) (22 + 
                    5 $CellContext`c)) (68 + 
                   7 $CellContext`c)) $CellContext`L2^(-6))) (($CellContext`c - 
                  24 $CellContext`h\[Phi]) $CellContext`L1^(-2) - \
$CellContext`c $CellContext`L2^(-2)) + ((((21/(22 + 5 $CellContext`c)) (
                   216 + $CellContext`c (62 + 
                    5 $CellContext`c))) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) (($CellContext`c (22 + 
                    5 $CellContext`c)) $CellContext`L1^4 + ((-$CellContext`c) \
(22 + 5 $CellContext`c) + (240 (2 + $CellContext`c)) $CellContext`h\[Phi] - 
                   2880 $CellContext`h\[Phi]^2) $CellContext`L2^4)^2 + (((((
                    960/(29 + 70 $CellContext`c)) (
                    416 + $CellContext`c (275 + 
                    56 $CellContext`c))) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) ((
                   24 $CellContext`h\[Phi]) $CellContext`L2^2 + \
($CellContext`c ($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + \
$CellContext`L2))) ((504 $CellContext`h\[Phi]) $CellContext`L2^6 + (
                  31 $CellContext`c) ($CellContext`L1^6 - \
$CellContext`L2^6)))) Pi^8, 
            0, ((((Rational[
                 1, 185794560]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (($CellContext`c (-282672 + $CellContext`c (-263236 + (
                    7 $CellContext`c) (-9492 + 
                    235 $CellContext`c)))) $CellContext`L1^6 - (((
                 21 (-17712 + $CellContext`c (-14740 + $CellContext`c (-3552 + 
                    55 $CellContext`c)))) ($CellContext`c - 
                 24 $CellContext`h\[Phi])) $CellContext`L1^4) \
$CellContext`L2^2 - (((
                 21 (216 + $CellContext`c (62 + 
                    5 $CellContext`c))) ($CellContext`c (22 + 
                   5 $CellContext`c) - (
                  240 (2 + $CellContext`c)) $CellContext`h\[Phi] + 
                 2880 $CellContext`h\[Phi]^2)) $CellContext`L1^2) \
$CellContext`L2^4 + ($CellContext`c (
                  10512 + $CellContext`c (
                    5020 + (7 $CellContext`c) (96 + 5 $CellContext`c))) - ((
                  504 (2 + $CellContext`c)) (
                  216 + $CellContext`c (62 + 
                    5 $CellContext`c))) $CellContext`h\[Phi] + ((
                   60480 (4 + $CellContext`c)) (
                   6 + $CellContext`c)) $CellContext`h\[Phi]^2 - (
                 483840 (
                  6 + $CellContext`c)) $CellContext`h\[Phi]^3) \
$CellContext`L2^6)) 
            Pi^8, ((((
                Rational[
                 1, 123863040]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (($CellContext`c (-3046608 + $CellContext`c (-2235388 + \
(7 $CellContext`c) (-70332 + 685 $CellContext`c)))) $CellContext`L1^6 - (((
                 
                 21 (-158832 + $CellContext`c (-113540 + $CellContext`c \
(-24672 + 155 $CellContext`c)))) ($CellContext`c - 
                 24 $CellContext`h\[Phi])) $CellContext`L1^4) \
$CellContext`L2^2 - (((
                 63 (216 + $CellContext`c (62 + 
                    5 $CellContext`c))) ($CellContext`c (22 + 
                   5 $CellContext`c) - (
                  240 (2 + $CellContext`c)) $CellContext`h\[Phi] + 
                 2880 $CellContext`h\[Phi]^2)) $CellContext`L1^2) \
$CellContext`L2^4 + ($CellContext`c (
                  10512 + $CellContext`c (
                    5020 + (7 $CellContext`c) (96 + 5 $CellContext`c))) - ((
                  504 (2 + $CellContext`c)) (
                  216 + $CellContext`c (62 + 
                    5 $CellContext`c))) $CellContext`h\[Phi] + ((
                   60480 (4 + $CellContext`c)) (
                   6 + $CellContext`c)) $CellContext`h\[Phi]^2 - (
                 483840 (
                  6 + $CellContext`c)) $CellContext`h\[Phi]^3) \
$CellContext`L2^6)) 
            Pi^8, (((((Rational[1, 61931520]/$CellContext`c)/(22 + 
                5 $CellContext`c)) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (((22 + 5 $CellContext`c) (
                 13934592 + $CellContext`c (-1598448 + $CellContext`c \
(-4469620 + (7 $CellContext`c) (-172236 + 
                    955 $CellContext`c))))) $CellContext`L1^6 - ((((
                  21 (22 + 
                   5 $CellContext`c)) (-534192 + $CellContext`c (-315380 + \
$CellContext`c (-60432 + 215 $CellContext`c)))) ($CellContext`c - 
                 24 $CellContext`h\[Phi])) $CellContext`L1^4) \
$CellContext`L2^2 - ((((441 (6 + $CellContext`c)) (
                  216 + $CellContext`c (62 + 
                    5 $CellContext`c))) ($CellContext`c (22 + 
                   5 $CellContext`c) - (
                  240 (2 + $CellContext`c)) $CellContext`h\[Phi] + 
                 2880 $CellContext`h\[Phi]^2)) $CellContext`L1^2) \
$CellContext`L2^4 + ((22 + 
                 5 $CellContext`c) ($CellContext`c (
                   10512 + $CellContext`c (
                    5020 + (7 $CellContext`c) (96 + 5 $CellContext`c))) - ((
                   504 (2 + $CellContext`c)) (
                   216 + $CellContext`c (62 + 
                    5 $CellContext`c))) $CellContext`h\[Phi] + ((
                    60480 (4 + $CellContext`c)) (
                    6 + $CellContext`c)) $CellContext`h\[Phi]^2 - (
                  483840 (
                   6 + $CellContext`c)) $CellContext`h\[Phi]^3)) \
$CellContext`L2^6)) Pi^8}, 0, 5, 1],
          Editable->False], ")"}], " ", 
        SuperscriptBox["\[ScriptL]", "8"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
        SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[ScriptL], 0, {
        SeriesData[$CellContext`q, 
         0, {(((((Rational[1, 9216]/$CellContext`c) (
               2 + $CellContext`c)) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ((
               24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^2) 
          Pi^4, 0, (((((Rational[1, 96]/$CellContext`c) (
               2 + $CellContext`c)) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-$CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
              24 $CellContext`h\[Phi]) $CellContext`L2^2)) 
          Pi^4, (((((Rational[1, 64]/$CellContext`c) (
               2 + $CellContext`c)) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-$CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
              24 $CellContext`h\[Phi]) $CellContext`L2^2)) 
          Pi^4, (((((Rational[-1, 32]/$CellContext`c) (
               2 + $CellContext`c)) $CellContext`L1^(-2)) \
$CellContext`L2^(-4)) ((-8 + $CellContext`c) $CellContext`L1^2 - \
($CellContext`c - 24 $CellContext`h\[Phi]) $CellContext`L2^2)) Pi^4}, 0, 5, 
         1], 0, 
        SeriesData[$CellContext`q, 
         0, {((((((Rational[1, 4423680]/$CellContext`c) (
                4 + $CellContext`c)) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) (($CellContext`c (22 + 
                5 $CellContext`c)) $CellContext`L1^4 + ((-$CellContext`c) (22 + 
                 5 $CellContext`c) + (
                 240 (2 + $CellContext`c)) $CellContext`h\[Phi] - 
               2880 $CellContext`h\[Phi]^2) $CellContext`L2^4)) ((
              24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) 
          Pi^6, 0, (((((Rational[1, 92160]/$CellContext`c) (
               4 + $CellContext`c)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) (((9 $CellContext`c) (22 + 
               5 $CellContext`c)) $CellContext`L1^4 - (((
               10 (22 + 5 $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^2) $CellContext`L2^2 + \
($CellContext`c (22 + 5 $CellContext`c) - (
               240 (2 + $CellContext`c)) $CellContext`h\[Phi] + 
              2880 $CellContext`h\[Phi]^2) $CellContext`L2^4)) 
          Pi^6, (((((Rational[1, 61440]/$CellContext`c) (
               4 + $CellContext`c)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) (((29 $CellContext`c) (22 + 
               5 $CellContext`c)) $CellContext`L1^4 - (((
               30 (22 + 5 $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^2) $CellContext`L2^2 + \
($CellContext`c (22 + 5 $CellContext`c) - (
               240 (2 + $CellContext`c)) $CellContext`h\[Phi] + 
              2880 $CellContext`h\[Phi]^2) $CellContext`L2^4)) 
          Pi^6, (((((Rational[1, 30720]/$CellContext`c) (
               4 + $CellContext`c)) $CellContext`L1^(-4)) \
$CellContext`L2^(-6)) ((-3520 + $CellContext`c (438 + 
                205 $CellContext`c)) $CellContext`L1^4 - (((
               210 (6 + $CellContext`c)) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^2) $CellContext`L2^2 + \
($CellContext`c (22 + 5 $CellContext`c) - (
               240 (2 + $CellContext`c)) $CellContext`h\[Phi] + 
              2880 $CellContext`h\[Phi]^2) $CellContext`L2^4)) Pi^6}, 0, 5, 
         1], 0, 
        SeriesData[$CellContext`q, 
         0, {((Rational[
             1, 178362777600]/$CellContext`c) ((((700 (6 + $CellContext`c))/(
               29 + 70 $CellContext`c)) (((($CellContext`c (-1 + 
                    2 $CellContext`c)) (22 + 5 $CellContext`c)) (68 + 
                   7 $CellContext`c) - (
                  72 (-248 + $CellContext`c (
                    938 + $CellContext`c (617 + 
                    70 $CellContext`c)))) $CellContext`h\[Phi] + ((
                    1728 (4 + $CellContext`c)) (29 + 
                    70 $CellContext`c)) $CellContext`h\[Phi]^2 - (
                  13824 (29 + 
                   70 $CellContext`c)) $CellContext`h\[Phi]^3) \
$CellContext`L1^(-6) - ((($CellContext`c (-1 + 2 $CellContext`c)) (22 + 
                  5 $CellContext`c)) (68 + 
                 7 $CellContext`c)) $CellContext`L2^(-6))) (($CellContext`c - 
                
                24 $CellContext`h\[Phi]) $CellContext`L1^(-2) - \
$CellContext`c $CellContext`L2^(-2)) + ((((21/(22 + 5 $CellContext`c)) (
                 216 + $CellContext`c (62 + 
                   5 $CellContext`c))) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) (($CellContext`c (22 + 
                  5 $CellContext`c)) $CellContext`L1^4 + ((-$CellContext`c) (
                   22 + 5 $CellContext`c) + (
                   240 (2 + $CellContext`c)) $CellContext`h\[Phi] - 
                 2880 $CellContext`h\[Phi]^2) $CellContext`L2^4)^2 + (((((
                  960/(29 + 70 $CellContext`c)) (
                  416 + $CellContext`c (275 + 
                    56 $CellContext`c))) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) ((
                 24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))) ((
                504 $CellContext`h\[Phi]) $CellContext`L2^6 + (
                31 $CellContext`c) ($CellContext`L1^6 - $CellContext`L2^6)))) 
          Pi^8, 0, ((((
              Rational[
               1, 185794560]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (($CellContext`c (-282672 + $CellContext`c (-263236 + (
                   7 $CellContext`c) (-9492 + 
                   235 $CellContext`c)))) $CellContext`L1^6 - (((
               21 (-17712 + $CellContext`c (-14740 + $CellContext`c (-3552 + 
                    55 $CellContext`c)))) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 - \
(((21 (216 + $CellContext`c (62 + 5 $CellContext`c))) ($CellContext`c (22 + 
                 5 $CellContext`c) - (
                240 (2 + $CellContext`c)) $CellContext`h\[Phi] + 
               2880 $CellContext`h\[Phi]^2)) $CellContext`L1^2) \
$CellContext`L2^4 + ($CellContext`c (
                10512 + $CellContext`c (
                  5020 + (7 $CellContext`c) (96 + 5 $CellContext`c))) - ((
                504 (2 + $CellContext`c)) (
                216 + $CellContext`c (62 + 
                  5 $CellContext`c))) $CellContext`h\[Phi] + ((
                 60480 (4 + $CellContext`c)) (
                 6 + $CellContext`c)) $CellContext`h\[Phi]^2 - (
               483840 (
                6 + $CellContext`c)) $CellContext`h\[Phi]^3) \
$CellContext`L2^6)) 
          Pi^8, ((((
              Rational[
               1, 123863040]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) (($CellContext`c (-3046608 + $CellContext`c (-2235388 + \
(7 $CellContext`c) (-70332 + 685 $CellContext`c)))) $CellContext`L1^6 - (((
               21 (-158832 + $CellContext`c (-113540 + $CellContext`c (-24672 + 
                    155 $CellContext`c)))) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 - \
(((63 (216 + $CellContext`c (62 + 5 $CellContext`c))) ($CellContext`c (22 + 
                 5 $CellContext`c) - (
                240 (2 + $CellContext`c)) $CellContext`h\[Phi] + 
               2880 $CellContext`h\[Phi]^2)) $CellContext`L1^2) \
$CellContext`L2^4 + ($CellContext`c (
                10512 + $CellContext`c (
                  5020 + (7 $CellContext`c) (96 + 5 $CellContext`c))) - ((
                504 (2 + $CellContext`c)) (
                216 + $CellContext`c (62 + 
                  5 $CellContext`c))) $CellContext`h\[Phi] + ((
                 60480 (4 + $CellContext`c)) (
                 6 + $CellContext`c)) $CellContext`h\[Phi]^2 - (
               483840 (
                6 + $CellContext`c)) $CellContext`h\[Phi]^3) \
$CellContext`L2^6)) 
          Pi^8, (((((Rational[1, 61931520]/$CellContext`c)/(22 + 
              5 $CellContext`c)) $CellContext`L1^(-6)) $CellContext`L2^(-8)) \
(((22 + 5 $CellContext`c) (
               13934592 + $CellContext`c (-1598448 + $CellContext`c (-4469620 + \
(7 $CellContext`c) (-172236 + 955 $CellContext`c))))) $CellContext`L1^6 - ((((
                21 (22 + 
                 5 $CellContext`c)) (-534192 + $CellContext`c (-315380 + \
$CellContext`c (-60432 + 215 $CellContext`c)))) ($CellContext`c - 
               24 $CellContext`h\[Phi])) $CellContext`L1^4) $CellContext`L2^2 - \
((((441 (6 + $CellContext`c)) (
                216 + $CellContext`c (62 + 
                  5 $CellContext`c))) ($CellContext`c (22 + 
                 5 $CellContext`c) - (
                240 (2 + $CellContext`c)) $CellContext`h\[Phi] + 
               2880 $CellContext`h\[Phi]^2)) $CellContext`L1^2) \
$CellContext`L2^4 + ((22 + 
               5 $CellContext`c) ($CellContext`c (
                 10512 + $CellContext`c (
                   5020 + (7 $CellContext`c) (96 + 5 $CellContext`c))) - ((
                 504 (2 + $CellContext`c)) (
                 216 + $CellContext`c (62 + 
                   5 $CellContext`c))) $CellContext`h\[Phi] + ((
                  60480 (4 + $CellContext`c)) (
                  6 + $CellContext`c)) $CellContext`h\[Phi]^2 - (
                483840 (
                 6 + $CellContext`c)) $CellContext`h\[Phi]^3)) \
$CellContext`L2^6)) Pi^8}, 0, 5, 1]}, 4, 10, 1],
      Editable->False], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7041154839401503`*^9, 3.7041155058482423`*^9}, 
   3.7041200391757126`*^9, 3.70412009230025*^9, {3.7041249457334986`*^9, 
   3.704124946982025*^9}, {3.704126863198118*^9, 3.7041268827047496`*^9}, {
   3.7041272877963457`*^9, 3.704127288633995*^9}, 3.7041293622530575`*^9, {
   3.704129434731191*^9, 3.7041294420370455`*^9}, 3.7041294723161182`*^9, 
   3.7041296584564953`*^9, {3.704130405487289*^9, 3.704130412631193*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["||\[Rho]_A(L1,q1)-\[Rho]_A(L2,q2)||_2^2", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, {
   3.704115479974535*^9, 3.7041154819918647`*^9}, {3.704116595159308*^9, 
   3.704116597929334*^9}, {3.7041177049986935`*^9, 3.704117707948104*^9}, 
   3.704120028560308*^9, {3.704120086479438*^9, 3.7041200867951765`*^9}, 
   3.7041268511846633`*^9, {3.704129409635429*^9, 3.7041294298594017`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L1q1L2q222", "=", 
   RowBox[{
    SuperscriptBox["\[ScriptL]", 
     RowBox[{
      RowBox[{"-", "c"}], "/", "8"}]], 
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         InterpretationBox[
          RowBox[{
           FractionBox[
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L1", "2"], "-", 
                SuperscriptBox["L2", "2"]}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "4"]}], 
            RowBox[{"9216", " ", 
             SuperscriptBox["L1", "4"], " ", 
             SuperscriptBox["L2", "4"]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "c"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"L1", "-", "L2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"L1", "+", "L2"}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["L2", "2"]}], " ", 
                  SuperscriptBox["q1", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["L1", "2"], " ", 
                  SuperscriptBox["q2", "2"]}]}], ")"}]}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], 
            RowBox[{"96", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["L1", "4"], " ", 
               SuperscriptBox["L2", "4"]}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "c"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"L1", "-", "L2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"L1", "+", "L2"}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["L2", "2"]}], " ", 
                  SuperscriptBox["q1", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["L1", "2"], " ", 
                  SuperscriptBox["q2", "3"]}]}], ")"}]}], ")"}], " ", 
             SuperscriptBox["q", "3"]}], 
            RowBox[{"64", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["L1", "4"], " ", 
               SuperscriptBox["L2", "4"]}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "c"}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["L2", "2"], " ", 
                    SuperscriptBox["q1", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["L1", "2"], " ", 
                    SuperscriptBox["q2", "2"]}]}], ")"}], "2"]}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"L1", "-", "L2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"L1", "+", "L2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["L2", "2"]}], " ", 
                    SuperscriptBox["q1", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["L1", "2"], " ", 
                    SuperscriptBox["q2", "4"]}]}], ")"}]}]}], ")"}]}], ")"}], 
             " ", 
             SuperscriptBox["q", "4"]}], 
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{"c", " ", 
               SuperscriptBox["L1", "4"], " ", 
               SuperscriptBox["L2", "4"]}], ")"}]}]], "+", 
           InterpretationBox[
            SuperscriptBox[
             RowBox[{"O", "[", "q", "]"}], "5"],
            SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
            Editable->False]}],
          
          SeriesData[$CellContext`q, 
           0, {(((((Rational[1, 9216] $CellContext`c) (
                 2 + $CellContext`c)) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ($CellContext`L1^2 - $CellContext`L2^2)^2) Pi^4, 
            0, ((((((
                  Rational[-1, 96] (
                   2 + $CellContext`c)) $CellContext`L1^(-4)) \
($CellContext`L1 - $CellContext`L2)) $CellContext`L2^(-4)) ($CellContext`L1 + \
$CellContext`L2)) 
             Pi^4) ((-$CellContext`L2^2) $CellContext`q1^2 + \
$CellContext`L1^2 $CellContext`q2^2), ((((((
                  Rational[-1, 64] (
                   2 + $CellContext`c)) $CellContext`L1^(-4)) \
($CellContext`L1 - $CellContext`L2)) $CellContext`L2^(-4)) ($CellContext`L1 + \
$CellContext`L2)) 
             Pi^4) ((-$CellContext`L2^2) $CellContext`q1^3 + \
$CellContext`L1^2 $CellContext`q2^3), (((((Rational[-1, 32]/$CellContext`c) (
                 2 + $CellContext`c)) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) 
             Pi^4) ((-8) ($CellContext`L2^2 $CellContext`q1^2 - \
$CellContext`L1^2 $CellContext`q2^2)^2 + (($CellContext`c ($CellContext`L1 - \
$CellContext`L2)) ($CellContext`L1 + $CellContext`L2)) ((-$CellContext`L2^2) \
$CellContext`q1^4 + $CellContext`L1^2 $CellContext`q2^4))}, 0, 5, 1],
          Editable->False], ")"}], " ", 
        SuperscriptBox["\[ScriptL]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         InterpretationBox[
          RowBox[{
           FractionBox[
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["L1", "2"], "-", 
                SuperscriptBox["L2", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["L1", "2"], "+", 
               SuperscriptBox["L2", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"]}], 
            RowBox[{"4423680", " ", 
             SuperscriptBox["L1", "6"], " ", 
             SuperscriptBox["L2", "6"]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "9"}], " ", 
                SuperscriptBox["L2", "4"], " ", 
                SuperscriptBox["q1", "2"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["q2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"q1", "-", "q2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"q1", "+", "q2"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], 
            RowBox[{"92160", " ", 
             SuperscriptBox["L1", "6"], " ", 
             SuperscriptBox["L2", "6"]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "29"}], " ", 
                SuperscriptBox["L2", "4"], " ", 
                SuperscriptBox["q1", "3"]}], "+", 
               RowBox[{"29", " ", 
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["q2", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["q1", "3"], "-", 
                  SuperscriptBox["q2", "3"]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["q", "3"]}], 
            RowBox[{"61440", " ", 
             SuperscriptBox["L1", "6"], " ", 
             SuperscriptBox["L2", "6"]}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"30720", " ", "c", " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "6"]}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", "c"}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["L2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                   SuperscriptBox["L1", "4"]}], "-", 
                  RowBox[{"210", " ", "c", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "c"}], ")"}], " ", 
                   SuperscriptBox["L1", "2"], " ", 
                   SuperscriptBox["L2", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3520"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"438", "+", 
                    RowBox[{"205", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
                SuperscriptBox["q1", "4"]}], "+", 
               RowBox[{"160", " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["L1", "2"], "+", 
                  SuperscriptBox["L2", "2"]}], ")"}], " ", 
                SuperscriptBox["q1", "2"], " ", 
                SuperscriptBox["q2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3520"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"438", "+", 
                    RowBox[{"205", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["L1", "4"]}], "-", 
                  RowBox[{"210", " ", "c", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "c"}], ")"}], " ", 
                   SuperscriptBox["L1", "2"], " ", 
                   SuperscriptBox["L2", "2"]}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                   SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
                SuperscriptBox["q2", "4"]}]}], ")"}], " ", 
             SuperscriptBox["q", "4"]}]}], "+", 
           InterpretationBox[
            SuperscriptBox[
             RowBox[{"O", "[", "q", "]"}], "5"],
            SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
            Editable->False]}],
          
          SeriesData[$CellContext`q, 
           0, {(((((((Rational[1, 4423680] $CellContext`c) (
                   4 + $CellContext`c)) (22 + 
                  5 $CellContext`c)) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) ($CellContext`L1^2 - $CellContext`L2^2)^2) \
($CellContext`L1^2 + $CellContext`L2^2)) Pi^6, 
            0, (((((((Rational[1, 92160] (4 + $CellContext`c)) (22 + 
                   5 $CellContext`c)) $CellContext`L1^(-6)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-6)) ($CellContext`L1 + $CellContext`L2)) 
             Pi^6) (((-9) $CellContext`L2^4) $CellContext`q1^2 + (
               9 $CellContext`L1^4) $CellContext`q2^2 + (($CellContext`L1^2 \
$CellContext`L2^2) ($CellContext`q1 - $CellContext`q2)) ($CellContext`q1 + \
$CellContext`q2)), (((((((Rational[1, 61440] (4 + $CellContext`c)) (22 + 
                   5 $CellContext`c)) $CellContext`L1^(-6)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-6)) ($CellContext`L1 + $CellContext`L2)) 
             Pi^6) (((-29) $CellContext`L2^4) $CellContext`q1^3 + (
               29 $CellContext`L1^4) $CellContext`q2^3 + ($CellContext`L1^2 \
$CellContext`L2^2) ($CellContext`q1^3 - $CellContext`q2^3)), (((((
                 Rational[1, 30720]/$CellContext`c) (
                 4 + $CellContext`c)) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) 
             Pi^6) (($CellContext`L2^2 (($CellContext`c (22 + 
                   5 $CellContext`c)) $CellContext`L1^4 - (((
                   210 $CellContext`c) (
                   6 + $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2 + \
(-3520 + $CellContext`c (438 + 
                    205 $CellContext`c)) $CellContext`L2^4)) \
$CellContext`q1^4 + (((((
                   160 (22 + 
                    5 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2) \
($CellContext`L1^2 + $CellContext`L2^2)) $CellContext`q1^2) $CellContext`q2^2 + \
($CellContext`L1^2 ((-3520 + $CellContext`c (438 + 
                    205 $CellContext`c)) $CellContext`L1^4 - (((
                   210 $CellContext`c) (
                   6 + $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2 + \
($CellContext`c (22 + 
                   5 $CellContext`c)) $CellContext`L2^4)) $CellContext`q2^4)},
            0, 5, 1],
          Editable->False], ")"}], " ", 
        SuperscriptBox["\[ScriptL]", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         InterpretationBox[
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"178362777600", " ", 
              SuperscriptBox["L1", "8"], " ", 
              SuperscriptBox["L2", "8"]}]], 
            RowBox[{"c", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L1", "-", "L2"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"L1", "+", "L2"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"310032", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"151724", "+", 
                    RowBox[{"35", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"636", "+", 
                    RowBox[{"35", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                " ", 
                SuperscriptBox["L1", "4"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"18", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"11384", "+", 
                  RowBox[{"7", " ", "c", " ", 
                   RowBox[{"(", 
                    RowBox[{"354", "+", 
                    RowBox[{"25", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"310032", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"151724", "+", 
                    RowBox[{"35", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"636", "+", 
                    RowBox[{"35", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                " ", 
                SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"185794560", " ", 
              SuperscriptBox["L1", "8"], " ", 
              SuperscriptBox["L2", "8"]}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"282672", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"263236", "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{"9492", "-", 
                    RowBox[{"235", " ", "c"}]}], ")"}], " ", "c"}]}], 
                    ")"}]}]}], ")"}], " ", 
                SuperscriptBox["L2", "6"], " ", 
                SuperscriptBox["q1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "282672"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "263236"}], "+", 
                    RowBox[{"7", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9492"}], "+", 
                    RowBox[{"235", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                " ", 
                SuperscriptBox["L1", "6"], " ", 
                SuperscriptBox["q2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["L2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"10512", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"5020", "+", 
                    RowBox[{"7", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"96", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                   " ", 
                   SuperscriptBox["q1", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"36", "+", 
                    RowBox[{"7", " ", "c"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1240", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"402", "+", 
                    RowBox[{"35", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["q2", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"36", "+", 
                    RowBox[{"7", " ", "c"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1240", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"402", "+", 
                    RowBox[{"35", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["q1", "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"10512", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"5020", "+", 
                    RowBox[{"7", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"96", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                   " ", 
                   SuperscriptBox["q2", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["q", "2"]}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"123863040", " ", 
              SuperscriptBox["L1", "8"], " ", 
              SuperscriptBox["L2", "8"]}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3046608", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"2235388", "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{"70332", "-", 
                    RowBox[{"685", " ", "c"}]}], ")"}], " ", "c"}]}], 
                    ")"}]}]}], ")"}], " ", 
                SuperscriptBox["L2", "6"], " ", 
                SuperscriptBox["q1", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3046608"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2235388"}], "+", 
                    RowBox[{"7", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "70332"}], "+", 
                    RowBox[{"685", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                " ", 
                SuperscriptBox["L1", "6"], " ", 
                SuperscriptBox["q2", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "2"], " ", 
                SuperscriptBox["L2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"72216", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"37238", "+", 
                    RowBox[{"7", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"921", "+", 
                    RowBox[{"55", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                   " ", 
                   SuperscriptBox["q1", "3"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"10512", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"5020", "+", 
                    RowBox[{"7", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"96", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                   " ", 
                   SuperscriptBox["q2", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["L1", "4"], " ", 
                SuperscriptBox["L2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"10512", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"5020", "+", 
                    RowBox[{"7", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"96", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                   " ", 
                   SuperscriptBox["q1", "3"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"72216", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"37238", "+", 
                    RowBox[{"7", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"921", "+", 
                    RowBox[{"55", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                   " ", 
                   SuperscriptBox["q2", "3"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["q", "3"]}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"61931520", " ", "c", " ", 
              SuperscriptBox["L1", "8"], " ", 
              SuperscriptBox["L2", "8"]}]], 
            RowBox[{
             SuperscriptBox["\[Pi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21", " ", 
                RowBox[{"(", 
                 RowBox[{"216", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"62", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["L2", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "21"}], " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "c"}], ")"}], " ", 
                    SuperscriptBox["L1", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1760", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"526", "+", 
                    RowBox[{"21", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
                   SuperscriptBox["q1", "4"]}], "-", 
                  RowBox[{"160", " ", 
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                   SuperscriptBox["L1", "4"], " ", 
                   SuperscriptBox["L2", "4"], " ", 
                   SuperscriptBox["q1", "2"], " ", 
                   SuperscriptBox["q2", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["L1", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1760", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"526", "+", 
                    RowBox[{"21", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["L1", "4"]}], "-", 
                    RowBox[{"21", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "c"}], ")"}], " ", 
                    SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
                   SuperscriptBox["q2", "4"]}]}], ")"}]}], "-", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"29", "+", 
                  RowBox[{"70", " ", "c"}]}]], 
                RowBox[{"48", " ", 
                 RowBox[{"(", 
                  RowBox[{"416", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"275", "+", 
                    RowBox[{"56", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["L2", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"31", " ", "c", " ", 
                    SuperscriptBox["L1", "6"]}], "+", 
                    RowBox[{"21", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"841", "+", 
                    RowBox[{"1640", " ", "c"}]}], ")"}], " ", 
                    SuperscriptBox["L1", "2"], " ", 
                    SuperscriptBox["L2", "4"]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"84", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5657", "-", 
                    RowBox[{"8610", " ", "c"}]}], ")"}], " ", "c"}]}], ")"}], 
                    " ", 
                    SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
                    SuperscriptBox["q1", "4"]}], "+", 
                   RowBox[{"336", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"120", " ", "c"}]}], ")"}], " ", 
                    SuperscriptBox["L1", "2"], " ", 
                    SuperscriptBox["L2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["L1", "4"], "+", 
                    SuperscriptBox["L2", "4"]}], ")"}], " ", 
                    SuperscriptBox["q1", "2"], " ", 
                    SuperscriptBox["q2", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["L1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "84"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5657"}], "+", 
                    RowBox[{"8610", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["L1", "6"]}], "-", 
                    RowBox[{"21", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"841", "+", 
                    RowBox[{"1640", " ", "c"}]}], ")"}], " ", 
                    SuperscriptBox["L1", "4"], " ", 
                    SuperscriptBox["L2", "2"]}], "-", 
                    RowBox[{"31", " ", "c", " ", 
                    SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
                    SuperscriptBox["q2", "4"]}]}], ")"}]}]}], "+", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"29", "+", 
                  RowBox[{"70", " ", "c"}]}]], 
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", "c"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "c"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"68", "+", 
                   RowBox[{"7", " ", "c"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["L2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                    SuperscriptBox["L1", "6"]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"638", "-", 
                    RowBox[{"215", " ", "c"}]}], ")"}], " ", "c", " ", 
                    SuperscriptBox["L1", "2"], " ", 
                    SuperscriptBox["L2", "4"]}], "+", 
                    RowBox[{"32", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "363"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "143"}], "+", 
                    RowBox[{"20", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
                    SuperscriptBox["q1", "4"]}], "+", 
                   RowBox[{"528", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                    SuperscriptBox["L1", "2"], " ", 
                    SuperscriptBox["L2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["L1", "4"], "+", 
                    SuperscriptBox["L2", "4"]}], ")"}], " ", 
                    SuperscriptBox["q1", "2"], " ", 
                    SuperscriptBox["q2", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["L1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"32", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "363"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "143"}], "+", 
                    RowBox[{"20", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["L1", "6"]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"638", "-", 
                    RowBox[{"215", " ", "c"}]}], ")"}], " ", "c", " ", 
                    SuperscriptBox["L1", "4"], " ", 
                    SuperscriptBox["L2", "2"]}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}], " ", 
                    SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
                    SuperscriptBox["q2", "4"]}]}], ")"}]}]}]}], ")"}], " ", 
             SuperscriptBox["q", "4"]}]}], "+", 
           InterpretationBox[
            SuperscriptBox[
             RowBox[{"O", "[", "q", "]"}], "5"],
            SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
            Editable->False]}],
          
          SeriesData[$CellContext`q, 
           0, {((((((
                  Rational[
                   1, 178362777600] $CellContext`c) $CellContext`L1^(-8)) \
($CellContext`L1 - $CellContext`L2)^2) $CellContext`L2^(-8)) ($CellContext`L1 + \
$CellContext`L2)^2) ((
                310032 + $CellContext`c (
                  151724 + (35 $CellContext`c) (636 + 
                    35 $CellContext`c))) $CellContext`L1^4 + (((
                  2 (18 + 5 $CellContext`c)) (
                  11384 + (7 $CellContext`c) (354 + 
                    25 $CellContext`c))) $CellContext`L1^2) $CellContext`L2^2 + \
(310032 + $CellContext`c (
                  151724 + (35 $CellContext`c) (636 + 
                    35 $CellContext`c))) $CellContext`L2^4)) Pi^8, 
            0, (((((Rational[
                  1, 185794560] $CellContext`L1^(-8)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-8)) ($CellContext`L1 + $CellContext`L2)) 
             Pi^8) (((
                282672 + $CellContext`c (
                  263236 + (
                    7 (9492 - 
                    235 $CellContext`c)) $CellContext`c)) $CellContext`L2^6) \
$CellContext`q1^2 + ((-282672 + $CellContext`c (-263236 + (
                    7 $CellContext`c) (-9492 + 
                    235 $CellContext`c))) $CellContext`L1^6) \
$CellContext`q2^2 + ($CellContext`L1^4 $CellContext`L2^2) ((
                 10512 + $CellContext`c (
                   5020 + (7 $CellContext`c) (96 + 
                    5 $CellContext`c))) $CellContext`q1^2 + ((
                  2 (36 + 7 $CellContext`c)) (
                  1240 + $CellContext`c (402 + 
                    35 $CellContext`c))) $CellContext`q2^2) + \
($CellContext`L1^2 $CellContext`L2^4) ((((-2) (36 + 7 $CellContext`c)) (
                  1240 + $CellContext`c (402 + 
                    35 $CellContext`c))) $CellContext`q1^2 - (
                10512 + $CellContext`c (
                  5020 + (7 $CellContext`c) (96 + 
                    5 $CellContext`c))) $CellContext`q2^2)), (((((
                 Rational[
                  1, 123863040] $CellContext`L1^(-8)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-8)) ($CellContext`L1 + $CellContext`L2)) 
             Pi^8) (((
                3046608 + $CellContext`c (
                  2235388 + (
                    7 (70332 - 
                    685 $CellContext`c)) $CellContext`c)) $CellContext`L2^6) \
$CellContext`q1^3 + ((-3046608 + $CellContext`c (-2235388 + (
                    7 $CellContext`c) (-70332 + 
                    685 $CellContext`c))) $CellContext`L1^6) \
$CellContext`q2^3 + ($CellContext`L1^2 $CellContext`L2^4) (((-4) (
                  72216 + $CellContext`c (
                    37238 + (7 $CellContext`c) (921 + 
                    55 $CellContext`c)))) $CellContext`q1^3 - (
                10512 + $CellContext`c (
                  5020 + (7 $CellContext`c) (96 + 
                    5 $CellContext`c))) $CellContext`q2^3) + \
($CellContext`L1^4 $CellContext`L2^2) ((
                 10512 + $CellContext`c (
                   5020 + (7 $CellContext`c) (96 + 
                    5 $CellContext`c))) $CellContext`q1^3 + (
                 4 (72216 + $CellContext`c (
                    37238 + (7 $CellContext`c) (921 + 
                    55 $CellContext`c)))) $CellContext`q2^3)), ((((
                Rational[
                 1, 61931520]/$CellContext`c) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) 
             Pi^8) ((21 (
                216 + $CellContext`c (62 + 
                  5 $CellContext`c))) (($CellContext`L2^4 ((((-21) \
$CellContext`c) (6 + $CellContext`c)) $CellContext`L1^4 + (
                    1760 + $CellContext`c (526 + 
                    21 $CellContext`c)) $CellContext`L2^4)) $CellContext`q1^4 - \
((((160 (22 + 
                    5 $CellContext`c)) $CellContext`L1^4) $CellContext`L2^4) \
$CellContext`q1^2) $CellContext`q2^2 + ($CellContext`L1^4 ((
                    1760 + $CellContext`c (526 + 
                    21 $CellContext`c)) $CellContext`L1^4 - ((
                    21 $CellContext`c) (
                    6 + $CellContext`c)) $CellContext`L2^4)) \
$CellContext`q2^4) - ((48/(29 + 70 $CellContext`c)) (
               416 + $CellContext`c (275 + 
                 56 $CellContext`c))) (((-$CellContext`L2^2) ((
                   31 $CellContext`c) $CellContext`L1^6 + (((
                    21 $CellContext`c) (841 + 
                    1640 $CellContext`c)) $CellContext`L1^2) \
$CellContext`L2^4 + (
                   4 (84 + (5657 - 
                    8610 $CellContext`c) $CellContext`c)) $CellContext`L2^6)) \
$CellContext`q1^4 + (((((
                    336 (1 + 
                    120 $CellContext`c)) $CellContext`L1^2) \
$CellContext`L2^2) ($CellContext`L1^4 + $CellContext`L2^4)) \
$CellContext`q1^2) $CellContext`q2^2 + ($CellContext`L1^2 ((
                   4 (-84 + $CellContext`c (-5657 + 
                    8610 $CellContext`c))) $CellContext`L1^6 - (((
                    21 $CellContext`c) (841 + 
                    1640 $CellContext`c)) $CellContext`L1^4) \
$CellContext`L2^2 - (
                  31 $CellContext`c) $CellContext`L2^6)) $CellContext`q2^4) + \
((((35 (6 + $CellContext`c)) (-1 + 2 $CellContext`c)) (68 + 
                 7 $CellContext`c))/(29 + 
               70 $CellContext`c)) (($CellContext`L2^2 (($CellContext`c (22 + 
                    5 $CellContext`c)) $CellContext`L1^6 + (((
                    3 (638 - 
                    215 $CellContext`c)) $CellContext`c) $CellContext`L1^2) \
$CellContext`L2^4 + (
                    32 (-363 + $CellContext`c (-143 + 
                    20 $CellContext`c))) $CellContext`L2^6)) \
$CellContext`q1^4 + (((((
                    528 (22 + 
                    5 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2) \
($CellContext`L1^4 + $CellContext`L2^4)) $CellContext`q1^2) $CellContext`q2^2 + \
($CellContext`L1^2 ((
                    32 (-363 + $CellContext`c (-143 + 
                    20 $CellContext`c))) $CellContext`L1^6 + (((
                    3 (638 - 
                    215 $CellContext`c)) $CellContext`c) $CellContext`L1^4) \
$CellContext`L2^2 + ($CellContext`c (22 + 
                    5 $CellContext`c)) $CellContext`L2^6)) \
$CellContext`q2^4))}, 0, 5, 1],
          Editable->False], ")"}], " ", 
        SuperscriptBox["\[ScriptL]", "8"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
        SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[ScriptL], 0, {
        SeriesData[$CellContext`q, 
         0, {(((((Rational[1, 9216] $CellContext`c) (
               2 + $CellContext`c)) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ($CellContext`L1^2 - $CellContext`L2^2)^2) Pi^4, 
          0, ((((((
                Rational[-1, 96] (
                 2 + $CellContext`c)) $CellContext`L1^(-4)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-4)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^4) ((-$CellContext`L2^2) $CellContext`q1^2 + $CellContext`L1^2 \
$CellContext`q2^2), ((((((
                Rational[-1, 64] (
                 2 + $CellContext`c)) $CellContext`L1^(-4)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-4)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^4) ((-$CellContext`L2^2) $CellContext`q1^3 + $CellContext`L1^2 \
$CellContext`q2^3), (((((Rational[-1, 32]/$CellContext`c) (
               2 + $CellContext`c)) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) 
           Pi^4) ((-8) ($CellContext`L2^2 $CellContext`q1^2 - \
$CellContext`L1^2 $CellContext`q2^2)^2 + (($CellContext`c ($CellContext`L1 - \
$CellContext`L2)) ($CellContext`L1 + $CellContext`L2)) ((-$CellContext`L2^2) \
$CellContext`q1^4 + $CellContext`L1^2 $CellContext`q2^4))}, 0, 5, 1], 0, 
        SeriesData[$CellContext`q, 
         0, {(((((((Rational[1, 4423680] $CellContext`c) (
                 4 + $CellContext`c)) (22 + 
                5 $CellContext`c)) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) ($CellContext`L1^2 - $CellContext`L2^2)^2) \
($CellContext`L1^2 + $CellContext`L2^2)) Pi^6, 
          0, (((((((Rational[1, 92160] (4 + $CellContext`c)) (22 + 
                 5 $CellContext`c)) $CellContext`L1^(-6)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-6)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^6) (((-9) $CellContext`L2^4) $CellContext`q1^2 + (
             9 $CellContext`L1^4) $CellContext`q2^2 + (($CellContext`L1^2 \
$CellContext`L2^2) ($CellContext`q1 - $CellContext`q2)) ($CellContext`q1 + \
$CellContext`q2)), (((((((Rational[1, 61440] (4 + $CellContext`c)) (22 + 
                 5 $CellContext`c)) $CellContext`L1^(-6)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-6)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^6) (((-29) $CellContext`L2^4) $CellContext`q1^3 + (
             29 $CellContext`L1^4) $CellContext`q2^3 + ($CellContext`L1^2 \
$CellContext`L2^2) ($CellContext`q1^3 - $CellContext`q2^3)), (((((
               Rational[1, 30720]/$CellContext`c) (
               4 + $CellContext`c)) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) 
           Pi^6) (($CellContext`L2^2 (($CellContext`c (22 + 
                 5 $CellContext`c)) $CellContext`L1^4 - (((
                 210 $CellContext`c) (
                 6 + $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2 + \
(-3520 + $CellContext`c (438 + 
                  205 $CellContext`c)) $CellContext`L2^4)) $CellContext`q1^4 + \
(((((160 (22 + 
                  5 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2) \
($CellContext`L1^2 + $CellContext`L2^2)) $CellContext`q1^2) $CellContext`q2^2 + \
($CellContext`L1^2 ((-3520 + $CellContext`c (438 + 
                  205 $CellContext`c)) $CellContext`L1^4 - (((
                 210 $CellContext`c) (
                 6 + $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2 + \
($CellContext`c (22 + 
                 5 $CellContext`c)) $CellContext`L2^4)) $CellContext`q2^4)}, 
         0, 5, 1], 0, 
        SeriesData[$CellContext`q, 
         0, {((((((
                Rational[
                 1, 178362777600] $CellContext`c) $CellContext`L1^(-8)) \
($CellContext`L1 - $CellContext`L2)^2) $CellContext`L2^(-8)) ($CellContext`L1 + \
$CellContext`L2)^2) ((
              310032 + $CellContext`c (
                151724 + (35 $CellContext`c) (636 + 
                  35 $CellContext`c))) $CellContext`L1^4 + (((
                2 (18 + 5 $CellContext`c)) (
                11384 + (7 $CellContext`c) (354 + 
                  25 $CellContext`c))) $CellContext`L1^2) $CellContext`L2^2 + \
(310032 + $CellContext`c (
                151724 + (35 $CellContext`c) (636 + 
                  35 $CellContext`c))) $CellContext`L2^4)) Pi^8, 
          0, (((((Rational[
                1, 185794560] $CellContext`L1^(-8)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-8)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^8) (((
              282672 + $CellContext`c (
                263236 + (
                  7 (9492 - 
                   235 $CellContext`c)) $CellContext`c)) $CellContext`L2^6) \
$CellContext`q1^2 + ((-282672 + $CellContext`c (-263236 + (
                  7 $CellContext`c) (-9492 + 
                  235 $CellContext`c))) $CellContext`L1^6) $CellContext`q2^2 + \
($CellContext`L1^4 $CellContext`L2^2) ((
               10512 + $CellContext`c (
                 5020 + (7 $CellContext`c) (96 + 
                   5 $CellContext`c))) $CellContext`q1^2 + ((
                2 (36 + 7 $CellContext`c)) (
                1240 + $CellContext`c (402 + 
                  35 $CellContext`c))) $CellContext`q2^2) + \
($CellContext`L1^2 $CellContext`L2^4) ((((-2) (36 + 7 $CellContext`c)) (
                1240 + $CellContext`c (402 + 
                  35 $CellContext`c))) $CellContext`q1^2 - (
              10512 + $CellContext`c (
                5020 + (7 $CellContext`c) (96 + 
                  5 $CellContext`c))) $CellContext`q2^2)), (((((
               Rational[
                1, 123863040] $CellContext`L1^(-8)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-8)) ($CellContext`L1 + $CellContext`L2)) 
           Pi^8) (((
              3046608 + $CellContext`c (
                2235388 + (
                  7 (70332 - 
                   685 $CellContext`c)) $CellContext`c)) $CellContext`L2^6) \
$CellContext`q1^3 + ((-3046608 + $CellContext`c (-2235388 + (
                  7 $CellContext`c) (-70332 + 
                  685 $CellContext`c))) $CellContext`L1^6) $CellContext`q2^3 + \
($CellContext`L1^2 $CellContext`L2^4) (((-4) (
                72216 + $CellContext`c (
                  37238 + (7 $CellContext`c) (921 + 
                    55 $CellContext`c)))) $CellContext`q1^3 - (
              10512 + $CellContext`c (
                5020 + (7 $CellContext`c) (96 + 
                  5 $CellContext`c))) $CellContext`q2^3) + ($CellContext`L1^4 \
$CellContext`L2^2) ((
               10512 + $CellContext`c (
                 5020 + (7 $CellContext`c) (96 + 
                   5 $CellContext`c))) $CellContext`q1^3 + (
               4 (72216 + $CellContext`c (
                  37238 + (7 $CellContext`c) (921 + 
                    55 $CellContext`c)))) $CellContext`q2^3)), ((((
              Rational[
               1, 61931520]/$CellContext`c) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) 
           Pi^8) ((21 (
              216 + $CellContext`c (62 + 
                5 $CellContext`c))) (($CellContext`L2^4 ((((-21) \
$CellContext`c) (6 + $CellContext`c)) $CellContext`L1^4 + (
                  1760 + $CellContext`c (526 + 
                    21 $CellContext`c)) $CellContext`L2^4)) $CellContext`q1^4 - \
((((160 (22 + 
                  5 $CellContext`c)) $CellContext`L1^4) $CellContext`L2^4) \
$CellContext`q1^2) $CellContext`q2^2 + ($CellContext`L1^4 ((
                  1760 + $CellContext`c (526 + 
                    21 $CellContext`c)) $CellContext`L1^4 - ((
                  21 $CellContext`c) (
                  6 + $CellContext`c)) $CellContext`L2^4)) $CellContext`q2^4) - \
((48/(29 + 70 $CellContext`c)) (
             416 + $CellContext`c (275 + 
               56 $CellContext`c))) (((-$CellContext`L2^2) ((
                 31 $CellContext`c) $CellContext`L1^6 + (((
                   21 $CellContext`c) (841 + 
                   1640 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^4 + \
(4 (84 + (5657 - 
                    8610 $CellContext`c) $CellContext`c)) $CellContext`L2^6)) \
$CellContext`q1^4 + (((((
                  336 (1 + 
                   120 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2) \
($CellContext`L1^4 + $CellContext`L2^4)) $CellContext`q1^2) $CellContext`q2^2 + \
($CellContext`L1^2 ((
                 4 (-84 + $CellContext`c (-5657 + 
                    8610 $CellContext`c))) $CellContext`L1^6 - (((
                  21 $CellContext`c) (841 + 
                  1640 $CellContext`c)) $CellContext`L1^4) $CellContext`L2^2 - \
(31 $CellContext`c) $CellContext`L2^6)) $CellContext`q2^4) + ((((
                35 (6 + $CellContext`c)) (-1 + 2 $CellContext`c)) (68 + 
               7 $CellContext`c))/(29 + 
             70 $CellContext`c)) (($CellContext`L2^2 (($CellContext`c (22 + 
                   5 $CellContext`c)) $CellContext`L1^6 + (((
                    3 (638 - 
                    215 $CellContext`c)) $CellContext`c) $CellContext`L1^2) \
$CellContext`L2^4 + (
                  32 (-363 + $CellContext`c (-143 + 
                    20 $CellContext`c))) $CellContext`L2^6)) \
$CellContext`q1^4 + (((((
                   528 (22 + 
                    5 $CellContext`c)) $CellContext`L1^2) $CellContext`L2^2) \
($CellContext`L1^4 + $CellContext`L2^4)) $CellContext`q1^2) $CellContext`q2^2 + \
($CellContext`L1^2 ((
                  32 (-363 + $CellContext`c (-143 + 
                    20 $CellContext`c))) $CellContext`L1^6 + (((
                    3 (638 - 
                    215 $CellContext`c)) $CellContext`c) $CellContext`L1^4) \
$CellContext`L2^2 + ($CellContext`c (22 + 
                   5 $CellContext`c)) $CellContext`L2^6)) \
$CellContext`q2^4))}, 0, 5, 1]}, 4, 10, 1],
      Editable->False], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7041177096676693`*^9, 3.704117722947776*^9}, 
   3.7041200520732484`*^9, 3.7041200892496595`*^9, {3.7041256489764595`*^9, 
   3.7041256504155164`*^9}, {3.7041268672817106`*^9, 3.704126883505083*^9}, {
   3.7041279326025686`*^9, 3.7041279339044714`*^9}, 3.704129365872342*^9, {
   3.7041294373000555`*^9, 3.704129471598628*^9}, 3.7041296599213877`*^9, 
   3.7041304063254724`*^9, 3.704132036287876*^9}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 3.3 Schatten 4-norm", "Section",
 CellChangeTimes->{{3.7039542022131257`*^9, 3.703954219345484*^9}, {
   3.7039553305656457`*^9, 3.703955332918915*^9}, {3.704042560801203*^9, 
   3.704042566640339*^9}, {3.704120014430778*^9, 3.704120020367242*^9}, {
   3.704120063669981*^9, 3.7041200710617695`*^9}, 3.7041202585198755`*^9, {
   3.704126824559267*^9, 3.704126842406231*^9}, 3.7041293515724216`*^9, {
   3.704129387492532*^9, 3.7041293906268845`*^9}, 3.7041294512958555`*^9, 
   3.704172903935352*^9, {3.7118131062336793`*^9, 3.7118131082978272`*^9}, {
   3.711906516656229*^9, 3.7119065177437487`*^9}}],

Cell[CellGroupData[{

Cell["||\[Rho]_A(L1,\[Phi]1)-\[Rho]_A(L2,\[Phi]2)||_4^4", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, 
   3.704120023776886*^9, {3.704120076714172*^9, 3.704120078900853*^9}, {
   3.704126845060828*^9, 3.7041268452944665`*^9}, {3.704129395817523*^9, 
   3.7041294538824053`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L1\[Phi]1L2\[Phi]244", "=", 
   RowBox[{
    SuperscriptBox["\[ScriptL]", 
     RowBox[{
      RowBox[{"-", "5"}], 
      RowBox[{"c", "/", "16"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"192", "+", 
           RowBox[{"25", " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14"}], "+", 
              RowBox[{"25", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"24", " ", "h\[Phi]2"}]}], ")"}], " ", 
             SuperscriptBox["L1", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", 
               RowBox[{"24", " ", "h\[Phi]1"}]}], ")"}], " ", 
             SuperscriptBox["L2", "2"]}]}], ")"}], "4"], " ", 
         SuperscriptBox["\[Pi]", "8"]}], 
        RowBox[{"21743271936", " ", 
         SuperscriptBox["c", "3"], " ", 
         SuperscriptBox["L1", "8"], " ", 
         SuperscriptBox["L2", "8"]}]], 
       SuperscriptBox["\[ScriptL]", "8"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.704042631409958*^9, 3.704042659643123*^9}, 
   3.7041200337358904`*^9, 3.7041200746500072`*^9, {3.704124558584817*^9, 
   3.7041245601233606`*^9}, {3.704126857355027*^9, 3.7041269027230988`*^9}, 
   3.7041293580461025`*^9, {3.7041294329946194`*^9, 3.7041294598182554`*^9}, {
   3.7041296619586*^9, 3.704129672185783*^9}, 3.704130408074617*^9, {
   3.7041331597001686`*^9, 3.70413318827296*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["||\[Rho]_A(L1,\[Phi]),\[Rho]_A(L2,q)||_4^4", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, {
   3.704115479974535*^9, 3.7041154819918647`*^9}, 3.7041200258581767`*^9, {
   3.7041200815416093`*^9, 3.7041200819048214`*^9}, 3.704126849767155*^9, {
   3.7041294033741727`*^9, 3.7041294213640456`*^9}, {3.7041294546670923`*^9, 
   3.704129455599429*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L1\[Phi]L2q44", "=", 
   RowBox[{
    SuperscriptBox["\[ScriptL]", 
     RowBox[{
      RowBox[{"-", "5"}], 
      RowBox[{"c", "/", "16"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        InterpretationBox[
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"192", "+", 
              RowBox[{"25", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "14"}], "+", 
                 RowBox[{"25", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "h\[Phi]", " ", 
                SuperscriptBox["L2", "2"]}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"L1", "-", "L2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "8"]}], 
           RowBox[{"21743271936", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["L1", "8"], " ", 
            SuperscriptBox["L2", "8"]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"192", "+", 
                RowBox[{"25", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", 
                   RowBox[{"25", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"24", " ", "h\[Phi]", " ", 
                  SuperscriptBox["L2", "2"]}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"L1", "-", "L2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], "3"], " ", 
              SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
            SuperscriptBox["q", "2"]}], 
           RowBox[{"113246208", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "8"]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"192", "+", 
                RowBox[{"25", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", 
                   RowBox[{"25", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"24", " ", "h\[Phi]", " ", 
                  SuperscriptBox["L2", "2"]}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"L1", "-", "L2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], "3"], " ", 
              SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
            SuperscriptBox["q", "3"]}], 
           RowBox[{"75497472", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "8"]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"192", "+", 
                RowBox[{"25", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", 
                   RowBox[{"25", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "24"}], "+", "c"}], ")"}], " ", 
                 SuperscriptBox["L1", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"c", "-", 
                   RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
                 SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"24", " ", "h\[Phi]", " ", 
                  SuperscriptBox["L2", "2"]}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"L1", "-", "L2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Pi]", "8"]}], ")"}], " ", 
            SuperscriptBox["q", "4"]}], 
           RowBox[{"37748736", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "8"]}], ")"}]}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "q", "]"}], "5"],
           SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
           Editable->False]}],
         SeriesData[$CellContext`q, 
          0, {((((((Rational[1, 21743271936] $CellContext`c^(-3)) (
                 2 + $CellContext`c)) (
                192 + (25 $CellContext`c) (-14 + 
                  25 $CellContext`c))) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) ((
                24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^4) 
           Pi^8, 0, ((((((Rational[-1, 113246208] $CellContext`c^(-3)) (
                 2 + $CellContext`c)) (
                192 + (25 $CellContext`c) (-14 + 
                  25 $CellContext`c))) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) ((
                24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^3) 
           Pi^8, ((((((Rational[-1, 75497472] $CellContext`c^(-3)) (
                 2 + $CellContext`c)) (
                192 + (25 $CellContext`c) (-14 + 
                  25 $CellContext`c))) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) ((
                24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^3) 
           Pi^8, (((((((Rational[-1, 37748736] $CellContext`c^(-3)) (
                  2 + $CellContext`c)) (
                 192 + (25 $CellContext`c) (-14 + 
                   25 $CellContext`c))) $CellContext`L1^(-6)) \
$CellContext`L2^(-8)) ((-24 + $CellContext`c) $CellContext`L1^2 - \
($CellContext`c - 
               24 $CellContext`h\[Phi]) $CellContext`L2^2)) ((
                24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^2) 
           Pi^8}, 0, 5, 1],
         Editable->False], ")"}], 
       SuperscriptBox["\[ScriptL]", "8"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7041154839401503`*^9, 3.7041155058482423`*^9}, 
   3.7041200391757126`*^9, 3.70412009230025*^9, {3.7041249457334986`*^9, 
   3.704124946982025*^9}, {3.704126863198118*^9, 3.7041268827047496`*^9}, {
   3.7041272877963457`*^9, 3.704127288633995*^9}, 3.7041293622530575`*^9, {
   3.704129434731191*^9, 3.704129469564992*^9}, 3.7041296893338137`*^9, 
   3.7041304087075167`*^9, 3.704133177016971*^9, {3.704133501147785*^9, 
   3.704133503066388*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["||\[Rho]_A(L1,q1)-\[Rho]_A(L2,q2)||_4^4", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, {
   3.704115479974535*^9, 3.7041154819918647`*^9}, {3.704116595159308*^9, 
   3.704116597929334*^9}, {3.7041177049986935`*^9, 3.704117707948104*^9}, 
   3.704120028560308*^9, {3.704120086479438*^9, 3.7041200867951765`*^9}, 
   3.7041268511846633`*^9, {3.704129409635429*^9, 3.70412945763129*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L1q1L2q244", "=", 
   RowBox[{
    SuperscriptBox["\[ScriptL]", 
     RowBox[{
      RowBox[{"-", "5"}], 
      RowBox[{"c", "/", "16"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        InterpretationBox[
         RowBox[{
          FractionBox[
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"192", "+", 
              RowBox[{"25", " ", "c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "14"}], "+", 
                 RowBox[{"25", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"L1", "-", "L2"}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"L1", "+", "L2"}], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "8"]}], 
           RowBox[{"21743271936", " ", 
            SuperscriptBox["L1", "8"], " ", 
            SuperscriptBox["L2", "8"]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"192", "+", 
                RowBox[{"25", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", 
                   RowBox[{"25", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L1", "-", "L2"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L1", "+", "L2"}], ")"}], "3"], " ", 
              SuperscriptBox["\[Pi]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["L2", "2"]}], " ", 
                 SuperscriptBox["q1", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["q2", "2"]}]}], ")"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"]}], 
           RowBox[{"113246208", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L1", "8"], " ", 
              SuperscriptBox["L2", "8"]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"192", "+", 
                RowBox[{"25", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", 
                   RowBox[{"25", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L1", "-", "L2"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L1", "+", "L2"}], ")"}], "3"], " ", 
              SuperscriptBox["\[Pi]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["L2", "2"]}], " ", 
                 SuperscriptBox["q1", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["L1", "2"], " ", 
                 SuperscriptBox["q2", "3"]}]}], ")"}]}], ")"}], " ", 
            SuperscriptBox["q", "3"]}], 
           RowBox[{"75497472", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L1", "8"], " ", 
              SuperscriptBox["L2", "8"]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"192", "+", 
                RowBox[{"25", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", 
                   RowBox[{"25", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L1", "-", "L2"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"L1", "+", "L2"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Pi]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "24"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["L2", "2"], " ", 
                    SuperscriptBox["q1", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["L1", "2"], " ", 
                    SuperscriptBox["q2", "2"]}]}], ")"}], "2"]}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"L1", "-", "L2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"L1", "+", "L2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["L2", "2"]}], " ", 
                    SuperscriptBox["q1", "4"]}], "+", 
                   RowBox[{
                    SuperscriptBox["L1", "2"], " ", 
                    SuperscriptBox["q2", "4"]}]}], ")"}]}]}], ")"}]}], ")"}], 
            " ", 
            SuperscriptBox["q", "4"]}], 
           RowBox[{"37748736", " ", 
            RowBox[{"(", 
             RowBox[{"c", " ", 
              SuperscriptBox["L1", "8"], " ", 
              SuperscriptBox["L2", "8"]}], ")"}]}]], "+", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{"O", "[", "q", "]"}], "5"],
           SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
           Editable->False]}],
         SeriesData[$CellContext`q, 
          0, {(((((((Rational[1, 21743271936] $CellContext`c) (
                  2 + $CellContext`c)) (
                 192 + (25 $CellContext`c) (-14 + 
                   25 $CellContext`c))) $CellContext`L1^(-8)) \
($CellContext`L1 - $CellContext`L2)^4) $CellContext`L2^(-8)) ($CellContext`L1 + \
$CellContext`L2)^4) Pi^8, 
           0, (((((((Rational[-1, 113246208] (2 + $CellContext`c)) (
                  192 + (25 $CellContext`c) (-14 + 
                    25 $CellContext`c))) $CellContext`L1^(-8)) \
($CellContext`L1 - $CellContext`L2)^3) $CellContext`L2^(-8)) ($CellContext`L1 + \
$CellContext`L2)^3) 
            Pi^8) ((-$CellContext`L2^2) $CellContext`q1^2 + $CellContext`L1^2 \
$CellContext`q2^2), (((((((Rational[-1, 75497472] (2 + $CellContext`c)) (
                  192 + (25 $CellContext`c) (-14 + 
                    25 $CellContext`c))) $CellContext`L1^(-8)) \
($CellContext`L1 - $CellContext`L2)^3) $CellContext`L2^(-8)) ($CellContext`L1 + \
$CellContext`L2)^3) 
            Pi^8) ((-$CellContext`L2^2) $CellContext`q1^3 + $CellContext`L1^2 \
$CellContext`q2^3), ((((((((Rational[-1, 37748736]/$CellContext`c) (
                   2 + $CellContext`c)) (
                  192 + (25 $CellContext`c) (-14 + 
                    25 $CellContext`c))) $CellContext`L1^(-8)) \
($CellContext`L1 - $CellContext`L2)^2) $CellContext`L2^(-8)) ($CellContext`L1 + \
$CellContext`L2)^2) 
            Pi^8) ((-24) ($CellContext`L2^2 $CellContext`q1^2 - \
$CellContext`L1^2 $CellContext`q2^2)^2 + (($CellContext`c ($CellContext`L1 - \
$CellContext`L2)) ($CellContext`L1 + $CellContext`L2)) ((-$CellContext`L2^2) \
$CellContext`q1^4 + $CellContext`L1^2 $CellContext`q2^4))}, 0, 5, 1],
         Editable->False], ")"}], 
       SuperscriptBox["\[ScriptL]", "8"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7041177096676693`*^9, 3.704117722947776*^9}, 
   3.7041200520732484`*^9, 3.7041200892496595`*^9, {3.7041256489764595`*^9, 
   3.7041256504155164`*^9}, {3.7041268672817106`*^9, 3.704126883505083*^9}, {
   3.7041279326025686`*^9, 3.7041279339044714`*^9}, 3.704129365872342*^9, {
   3.7041294373000555`*^9, 3.704129468843072*^9}, 3.7041296908358326`*^9, 
   3.704130409975577*^9, 3.7041331784342794`*^9, {3.7041340719018087`*^9, 
   3.7041340828135223`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 4 Check of ETH", "Section",
 CellChangeTimes->{{3.7039542022131257`*^9, 3.703954219345484*^9}, {
   3.7039553305656457`*^9, 3.703955332918915*^9}, {3.704042560801203*^9, 
   3.704042566640339*^9}, {3.704120014430778*^9, 3.704120020367242*^9}, {
   3.704120063669981*^9, 3.7041200710617695`*^9}, 3.7041202585198755`*^9, {
   3.704126824559267*^9, 3.704126842406231*^9}, 3.7041293515724216`*^9, {
   3.704129387492532*^9, 3.7041293906268845`*^9}, 3.7041294512958555`*^9, {
   3.704168991384746*^9, 3.704168999763732*^9}, 3.7041729052509613`*^9, {
   3.711813111397418*^9, 3.7118131382619553`*^9}}],

Cell[CellGroupData[{

Cell["difference of Renyi entropy", "Subsection",
 CellChangeTimes->{{3.7037783236359653`*^9, 3.703778329224622*^9}, {
  3.704168737387566*^9, 3.704168741823089*^9}}],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    FractionBox[
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SubscriptBox["\[Epsilon]", "\[Phi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"22", " ", 
         SubscriptBox["\[Epsilon]", "\[Phi]"]}]}], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "4"]}], 
     RowBox[{"90", " ", 
      SuperscriptBox["L", "4"], " ", 
      SuperscriptBox["n", "3"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SubscriptBox["\[Epsilon]", "\[Phi]"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"37", "+", 
             RowBox[{"46", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}], " ", 
           SubscriptBox["\[Epsilon]", "\[Phi]"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"188", "+", 
             RowBox[{"145", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Epsilon]", "\[Phi]", "2"]}]}], ")"}]}], ")"}],
       " ", 
      SuperscriptBox["\[ScriptL]", "6"]}], 
     RowBox[{"2835", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["L", "6"], " ", 
        SuperscriptBox["n", "5"]}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"56700", " ", 
       RowBox[{"(", 
        RowBox[{"22", "+", 
         RowBox[{"5", " ", "c"}]}], ")"}], " ", 
       SuperscriptBox["L", "8"], " ", 
       SuperscriptBox["n", "7"]}]], 
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SubscriptBox["\[Epsilon]", "\[Phi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["n", "4"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["n", "6"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Epsilon]", "\[Phi]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4312"}], "-", 
           RowBox[{"753", " ", "c"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1072", "+", 
              RowBox[{"213", " ", "c"}]}], ")"}], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"400", "+", 
              RowBox[{"87", " ", "c"}]}], ")"}], " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"1544", "+", 
              RowBox[{"351", " ", "c"}]}], ")"}], " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"4", " ", 
            SubscriptBox["\[Epsilon]", "\[Phi]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "c"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5863", "+", 
                 RowBox[{"4636", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"4333", " ", 
                  SuperscriptBox["n", "4"]}]}], ")"}]}], "-", 
              RowBox[{"44", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "836"}], "+", 
                 RowBox[{"89", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"26", " ", 
                  SuperscriptBox["n", "4"]}], "+", 
                 RowBox[{"433", " ", 
                  SuperscriptBox["n", "6"]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"58213", "+", 
                    RowBox[{"24286", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"25933", " ", 
                    SuperscriptBox["n", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"88", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4284"}], "+", 
                    RowBox[{"1511", " ", 
                    SuperscriptBox["n", "2"]}], "-", 
                    RowBox[{"106", " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                    RowBox[{"1295", " ", 
                    SuperscriptBox["n", "6"]}]}], ")"}]}]}], ")"}], " ", 
               SubscriptBox["\[Epsilon]", "\[Phi]"]}]}], ")"}]}]}], ")"}]}]}],
        ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
     SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[ScriptL], 0, {
    Rational[1, 
       90] $CellContext`c $CellContext`L^(-4) (-1 + $CellContext`n) \
$CellContext`n^(-3) (1 + $CellContext`n)^2 Pi^4 
     Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]] (-1 + 
      22 Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]]), 0, 
     Rational[-1, 
       2835] $CellContext`c $CellContext`L^(-6) (-1 + $CellContext`n) \
$CellContext`n^(-5) (1 + $CellContext`n)^2 Pi^6 
     Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]] (2 + 
      4 $CellContext`n^2 - 3 (37 + 46 $CellContext`n^2) 
      Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]] + 
      8 (188 + 145 $CellContext`n^2) 
       Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]]^2), 0, 
     Rational[1, 56700] $CellContext`c (22 + 
       5 $CellContext`c)^(-1) $CellContext`L^(-8) $CellContext`n^(-7) (
      1 + $CellContext`n) Pi^8 
     Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]] (
      3 (22 + 5 $CellContext`c) (1 + $CellContext`n^2 + $CellContext`n^4 - 
        3 $CellContext`n^6) + 
      2 Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]] (-4312 - 
        753 $CellContext`c - (1072 + 213 $CellContext`c) $CellContext`n^2 - (
         400 + 87 $CellContext`c) $CellContext`n^4 + 
        3 (1544 + 351 $CellContext`c) $CellContext`n^6 + 
        4 Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]] \
(-$CellContext`c (-1 + $CellContext`n) (1 + $CellContext`n) (5863 + 
            4636 $CellContext`n^2 + 4333 $CellContext`n^4) - 
          44 (-836 + 89 $CellContext`n^2 + 26 $CellContext`n^4 + 
           433 $CellContext`n^6) + ($CellContext`c (-1 + $CellContext`n) (
              1 + $CellContext`n) (58213 + 24286 $CellContext`n^2 + 
              25933 $CellContext`n^4) + 
            88 (-4284 + 1511 $CellContext`n^2 - 106 $CellContext`n^4 + 
              1295 $CellContext`n^6)) 
           Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]])))}, 4, 10,
     1],
   Editable->False], ";"}]], "Input",
 CellChangeTimes->{{3.7041687317983127`*^9, 3.7041687318611035`*^9}, {
  3.7041711746570997`*^9, 3.7041711810623875`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["difference of entanglement entropy", "Subsection",
 CellChangeTimes->{{3.7037783236359653`*^9, 3.703778329224622*^9}, {
  3.7037788262162514`*^9, 3.7037788361382904`*^9}, {3.704168745744298*^9, 
  3.7041687504839993`*^9}}],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"128", " ", 
       RowBox[{"(", 
        RowBox[{"c", " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"22", " ", 
             SubscriptBox["\[Epsilon]", "\[Phi]"]}]}], ")"}], "2"], " ", 
         SubsuperscriptBox["\[Epsilon]", "\[Phi]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[ScriptL]", "8"]}], 
      RowBox[{"1575", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         SuperscriptBox["L", "8"]}], ")"}]}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
     SeriesData[$CellContext`\[ScriptL], 0, {}, 8, 10, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[ScriptL], 0, {
    Rational[-128, 1575] $CellContext`c (22 + 
       5 $CellContext`c)^(-1) $CellContext`L^(-8) 
     Pi^8 (1 - 22 Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]])^2 
     Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]]^2}, 8, 10, 1],
   Editable->False], ";"}]], "Input",
 CellChangeTimes->{{3.704168762143138*^9, 3.704168762158573*^9}, 
   3.7041711718565116`*^9, 3.7041715262134085`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Relative entropy S(\[Rho]_A(L,\[Phi])||\[Rho]_A(\[Beta]))", "Subsection",
 CellChangeTimes->{{3.7037789432503147`*^9, 3.703778971804765*^9}}],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    FractionBox[
     RowBox[{"128", " ", "c", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"22", " ", 
          SubscriptBox["\[Epsilon]", "\[Phi]"]}]}], ")"}], "2"], " ", 
      SubsuperscriptBox["\[Epsilon]", "\[Phi]", "2"], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}], 
     RowBox[{"1575", " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}], ")"}], " ", 
      SuperscriptBox["L", "8"]}]], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
     SeriesData[$CellContext`\[ScriptL], 0, {}, 8, 10, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[ScriptL], 0, {
    Rational[128, 1575] $CellContext`c (22 + 
       5 $CellContext`c)^(-1) $CellContext`L^(-8) 
     Pi^8 (1 - 22 Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]])^2 
     Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]]^2}, 8, 10, 1],
   Editable->False], ";"}]], "Input",
 CellChangeTimes->{{3.704168797644693*^9, 3.7041687976601396`*^9}, 
   3.7041711707403836`*^9, 3.704171662147021*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Relative entropy S(\[Rho]_A(\[Beta])||\[Rho]_A(L,\[Phi]))", "Subsection",
 CellChangeTimes->{{3.7037789432503147`*^9, 3.703778971804765*^9}, {
   3.703779456158281*^9, 3.703779461046525*^9}, 3.7037801168524857`*^9}],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    FractionBox[
     RowBox[{"128", " ", "c", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"22", " ", 
          SubscriptBox["\[Epsilon]", "\[Phi]"]}]}], ")"}], "2"], " ", 
      SubsuperscriptBox["\[Epsilon]", "\[Phi]", "2"], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}], 
     RowBox[{"1575", " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}], ")"}], " ", 
      SuperscriptBox["L", "8"]}]], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
     SeriesData[$CellContext`\[ScriptL], 0, {}, 8, 10, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[ScriptL], 0, {
    Rational[128, 1575] $CellContext`c (22 + 
       5 $CellContext`c)^(-1) $CellContext`L^(-8) 
     Pi^8 (1 - 22 Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]])^2 
     Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]]^2}, 8, 10, 1],
   Editable->False], ";"}]], "Input",
 CellChangeTimes->{{3.704168825761334*^9, 3.7041688257771215`*^9}, 
   3.704171169007971*^9, 3.704171664317585*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Symmetrized relative entropy S(\[Rho]_A(L,\[Phi]),\[Rho]_A(\[Beta]))", \
"Subsection",
 CellChangeTimes->{{3.7037789432503147`*^9, 3.703778971804765*^9}, {
   3.7037801692520647`*^9, 3.7037801726307435`*^9}, 3.7037802145104*^9, {
   3.704168839539097*^9, 3.704168848762682*^9}}],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    FractionBox[
     RowBox[{"256", " ", "c", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"22", " ", 
          SubscriptBox["\[Epsilon]", "\[Phi]"]}]}], ")"}], "2"], " ", 
      SubsuperscriptBox["\[Epsilon]", "\[Phi]", "2"], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}], 
     RowBox[{"1575", " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}], ")"}], " ", 
      SuperscriptBox["L", "8"]}]], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
     SeriesData[$CellContext`\[ScriptL], 0, {}, 8, 10, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[ScriptL], 0, {
    Rational[256, 1575] $CellContext`c (22 + 
       5 $CellContext`c)^(-1) $CellContext`L^(-8) 
     Pi^8 (1 - 22 Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]])^2 
     Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]]^2}, 8, 10, 1],
   Editable->False], ";"}]], "Input",
 CellChangeTimes->{{3.704168875126713*^9, 3.70416887514236*^9}, 
   3.704171167706422*^9, 3.704171748878195*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["2nd symmetrized relative entropy \
S_2(\[Rho]_A(L,\[Phi]),\[Rho]_A(\[Beta]))", "Subsection",
 CellChangeTimes->{{3.7037789432503147`*^9, 3.703778971804765*^9}, {
   3.7037801692520647`*^9, 3.7037801726307435`*^9}, 3.7037802145104*^9, {
   3.703780380713605*^9, 3.703780386265332*^9}, 3.7037804674765506`*^9, {
   3.7041688826660337`*^9, 3.704168883698132*^9}}],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    FractionBox[
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{"27", "+", 
        RowBox[{"5", " ", "c"}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"22", " ", 
          SubscriptBox["\[Epsilon]", "\[Phi]"]}]}], ")"}], "2"], " ", 
      SubsuperscriptBox["\[Epsilon]", "\[Phi]", "2"], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}], 
     RowBox[{"3200", " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}], ")"}], " ", 
      SuperscriptBox["L", "8"]}]], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
     SeriesData[$CellContext`\[ScriptL], 0, {}, 8, 10, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[ScriptL], 0, {
    Rational[1, 3200] $CellContext`c (22 + 5 $CellContext`c)^(-1) (27 + 
      5 $CellContext`c) $CellContext`L^(-8) 
     Pi^8 (1 - 22 Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]])^2 
     Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]]^2}, 8, 10, 1],
   Editable->False], ";"}]], "Input",
 CellChangeTimes->{{3.7041688947768245`*^9, 3.704168894792238*^9}, 
   3.7041711660898094`*^9, 3.704172218227645*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Jensen-Renyi divergence JR_n(\[Rho]_A(L,\[Phi]),\[Rho]_A(\[Beta]))", \
"Subsection",
 CellChangeTimes->{{3.7037789432503147`*^9, 3.703778971804765*^9}, {
   3.7037801692520647`*^9, 3.7037801726307435`*^9}, 3.7037802145104*^9, {
   3.703780380713605*^9, 3.703780386265332*^9}, 3.7037804674765506`*^9, {
   3.7037804981620235`*^9, 3.7037805119198985`*^9}, 3.703780579628423*^9, {
   3.7037811180279474`*^9, 3.703781123826932*^9}}],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"175", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}], "3"]}], "+", 
           RowBox[{"70", " ", "c", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "55"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["n", "2"]}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"381", "-", 
              RowBox[{"298", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"157", " ", 
               SuperscriptBox["n", "4"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"22", " ", 
             SubscriptBox["\[Epsilon]", "\[Phi]"]}]}], ")"}], "2"], " ", 
         SubsuperscriptBox["\[Epsilon]", "\[Phi]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[ScriptL]", "8"]}], 
      RowBox[{"2268000", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}], " ", 
         SuperscriptBox["L", "8"], " ", 
         SuperscriptBox["n", "7"]}], ")"}]}]]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
     SeriesData[$CellContext`\[ScriptL], 0, {}, 8, 10, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[ScriptL], 0, {
    Rational[-1, 2268000] $CellContext`c (22 + 
       5 $CellContext`c)^(-1) $CellContext`L^(-8) $CellContext`n^(-7) (
      1 + $CellContext`n) (175 $CellContext`c^2 (-1 + $CellContext`n^2)^3 + 
      70 $CellContext`c (-1 + $CellContext`n^2)^2 (-55 + 7 $CellContext`n^2) - 
      8 (11 + $CellContext`n^2) (381 - 298 $CellContext`n^2 + 
       157 $CellContext`n^4)) 
     Pi^8 (1 - 22 Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]])^2 
     Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]]^2}, 8, 10, 1],
   Editable->False], ";"}]], "Input",
 CellChangeTimes->{{3.7041689025685196`*^9, 3.704168902615186*^9}, 
   3.704171164219508*^9, 3.704172377123266*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Jensen-Shannon divergence JS(\[Rho]_A(L,\[Phi]),\[Rho]_A(\[Beta]))", \
"Subsection",
 CellChangeTimes->{{3.7037789432503147`*^9, 3.703778971804765*^9}, {
   3.7037801692520647`*^9, 3.7037801726307435`*^9}, 3.7037802145104*^9, {
   3.703780380713605*^9, 3.703780386265332*^9}, 3.7037804674765506`*^9, {
   3.7037804981620235`*^9, 3.7037805119198985`*^9}, 3.703780579628423*^9}],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   RowBox[{
    FractionBox[
     RowBox[{"32", " ", "c", " ", 
      SuperscriptBox["\[Pi]", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"22", " ", 
          SubscriptBox["\[Epsilon]", "\[Phi]"]}]}], ")"}], "2"], " ", 
      SubsuperscriptBox["\[Epsilon]", "\[Phi]", "2"], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}], 
     RowBox[{"1575", " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}], ")"}], " ", 
      SuperscriptBox["L", "8"]}]], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
     SeriesData[$CellContext`\[ScriptL], 0, {}, 8, 10, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[ScriptL], 0, {
    Rational[32, 1575] $CellContext`c (22 + 
       5 $CellContext`c)^(-1) $CellContext`L^(-8) 
     Pi^8 (1 - 22 Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]])^2 
     Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]]^2}, 8, 10, 1],
   Editable->False], ";"}]], "Input",
 CellChangeTimes->{{3.7041689152298107`*^9, 3.704168915251771*^9}, 
   3.7041711628490353`*^9, 3.704172722126026*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Schatten 2-norm ||\[Rho]_A(L,\[Phi])-\[Rho]_A(\[Beta])||_2^2", \
"Subsection",
 CellChangeTimes->{{3.7037789432503147`*^9, 3.703778971804765*^9}, {
   3.7037801692520647`*^9, 3.7037801726307435`*^9}, 3.7037802145104*^9, {
   3.703780380713605*^9, 3.703780386265332*^9}, 3.7037804674765506`*^9, {
   3.7037804981620235`*^9, 3.7037805119198985`*^9}, 3.703780579628423*^9, {
   3.7037813542842693`*^9, 3.703781370179696*^9}, {3.703781561675321*^9, 
   3.7037815719153194`*^9}, {3.704170932943373*^9, 3.704170952266959*^9}, {
   3.711906536506302*^9, 3.71190653736814*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ScriptL]", 
    RowBox[{
     RowBox[{"-", "c"}], "/", "8"}]], 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{"216", "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{"62", "+", 
             RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"22", " ", 
            SubscriptBox["\[Epsilon]", "\[Phi]"]}]}], ")"}], "2"], " ", 
        SubsuperscriptBox["\[Epsilon]", "\[Phi]", "2"], " ", 
        SuperscriptBox["\[ScriptL]", "8"]}], 
       RowBox[{"25600", " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "c"}]}], ")"}], " ", 
        SuperscriptBox["L", "8"]}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
       SeriesData[$CellContext`\[ScriptL], 0, {}, 8, 10, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[ScriptL], 0, {
      Rational[1, 25600] $CellContext`c (22 + 5 $CellContext`c)^(-1) (
        216 + $CellContext`c (62 + 5 $CellContext`c)) $CellContext`L^(-8) 
       Pi^8 (1 - 22 
         Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]])^2 
       Subscript[$CellContext`\[Epsilon], $CellContext`\[Phi]]^2}, 8, 10, 1],
     Editable->False], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7041689435967026`*^9, 3.7041689436122336`*^9}, 
   3.7041711614326267`*^9, {3.7041728419211044`*^9, 3.704172866641865*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Appendix A Relative entropy from modular Hamiltonian", "Section",
 CellChangeTimes->{{3.7039542022131257`*^9, 3.703954219345484*^9}, {
   3.7039553305656457`*^9, 3.703955332918915*^9}, {3.704042560801203*^9, 
   3.704042566640339*^9}, {3.7041682598710337`*^9, 3.7041682722348256`*^9}, 
   3.7041729067038827`*^9, {3.7118131440411043`*^9, 3.7118131481239586`*^9}}],

Cell[CellGroupData[{

Cell["S(\[Rho]_A(L1,\[Phi])||\[Rho]_A(L2))", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, {
   3.7041682929223022`*^9, 3.704168295722787*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SL1\[Phi]L2\[Phi]", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", "h\[Phi]", " ", 
           SuperscriptBox["L2", "2"]}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{"L1", "-", "L2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[ScriptL]", "4"]}], 
      RowBox[{"1080", " ", "c", " ", 
       SuperscriptBox["L1", "4"], " ", 
       SuperscriptBox["L2", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c", " ", 
          SuperscriptBox["L1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"24", " ", "h\[Phi]"}]}], ")"}], " ", 
          SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", "h\[Phi]", " ", 
           SuperscriptBox["L2", "2"]}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{"L1", "-", "L2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"L1", "+", "L2"}], ")"}]}]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[ScriptL]", "6"]}], 
      RowBox[{"17010", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["L1", "6"], " ", 
       SuperscriptBox["L2", "6"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["c", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
           RowBox[{"96", " ", 
            SuperscriptBox["c", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}], " ", "h\[Phi]"}], "+", 
           RowBox[{"1152", " ", 
            SuperscriptBox["c", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"82", "+", 
              RowBox[{"15", " ", "c"}]}], ")"}], " ", 
            SuperscriptBox["h\[Phi]", "2"]}], "-", 
           RowBox[{"92160", " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"3", " ", "c"}]}], ")"}], " ", 
            SuperscriptBox["h\[Phi]", "3"]}], "+", 
           RowBox[{"184320", " ", 
            RowBox[{"(", 
             RowBox[{"88", "+", 
              RowBox[{"9", " ", "c"}]}], ")"}], " ", 
            SuperscriptBox["h\[Phi]", "4"]}]}], 
          RowBox[{
           SuperscriptBox["c", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"22", "+", 
             RowBox[{"5", " ", "c"}]}], ")"}], " ", 
           SuperscriptBox["L1", "8"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", "c"}], 
          SuperscriptBox["L2", "8"]], "-", 
         FractionBox[
          RowBox[{"4", " ", "c"}], 
          RowBox[{
           SuperscriptBox["L1", "2"], " ", 
           SuperscriptBox["L2", "6"]}]], "+", 
         FractionBox[
          RowBox[{"96", " ", "h\[Phi]"}], 
          RowBox[{
           SuperscriptBox["L1", "2"], " ", 
           SuperscriptBox["L2", "6"]}]]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["\[ScriptL]", "8"]}], "226800"], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 
     0, {((((Rational[
           1, 1080]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ((
           24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^2) 
      Pi^4, 0, (((((
           Rational[
            1, 17010] $CellContext`c^(-2)) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) ((2 $CellContext`c) $CellContext`L1^2 + ($CellContext`c - 
           24 $CellContext`h\[Phi]) $CellContext`L2^2)) ((
           24 $CellContext`h\[Phi]) $CellContext`L2^2 + ($CellContext`c \
($CellContext`L1 - $CellContext`L2)) ($CellContext`L1 + $CellContext`L2))^2) 
      Pi^6, 0, (
       Rational[
        1, 226800] ((($CellContext`c^(-3)/(22 + 
           5 $CellContext`c)) ($CellContext`c^4 (22 + 5 $CellContext`c) - ((
             96 $CellContext`c^3) (22 + 
             5 $CellContext`c)) $CellContext`h\[Phi] + ((
              1152 $CellContext`c^2) (82 + 
              15 $CellContext`c)) $CellContext`h\[Phi]^2 - ((
             92160 $CellContext`c) (22 + 
             3 $CellContext`c)) $CellContext`h\[Phi]^3 + (
             184320 (88 + 
              9 $CellContext`c)) $CellContext`h\[Phi]^4)) \
$CellContext`L1^(-8) + (3 $CellContext`c) $CellContext`L2^(-8) - ((
          4 $CellContext`c) $CellContext`L1^(-2)) $CellContext`L2^(-6) + ((
           96 $CellContext`h\[Phi]) $CellContext`L1^(-2)) \
$CellContext`L2^(-6))) Pi^8}, 4, 10, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.704042631409958*^9, 3.704042659643123*^9}, {
  3.7041683134929705`*^9, 3.7041683187841167`*^9}, {3.704188899216917*^9, 
  3.70418892013902*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["S(\[Rho]_A(L1,q)||\[Rho]_A(L2))", "Subsection",
 CellChangeTimes->{{3.7039542261844387`*^9, 3.703954259269836*^9}, {
   3.7040425787917786`*^9, 3.7040426121890187`*^9}, 3.704043482955864*^9, {
   3.704115479974535*^9, 3.7041154819918647`*^9}, {3.704116595159308*^9, 
   3.704116597929334*^9}, {3.7041177049986935`*^9, 3.704117707948104*^9}, {
   3.704168303412092*^9, 3.70416830548335*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SL1qL2", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"c", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["L1", "2"], "-", 
              SuperscriptBox["L2", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "4"]}], 
          RowBox[{"1080", " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "4"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"L1", "-", "L2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"L1", "+", "L2"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"45", " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"L1", "-", "L2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"L1", "+", "L2"}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"15", " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "2"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", 
              SuperscriptBox["L1", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", "c"}], ")"}], " ", 
              SuperscriptBox["L2", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"15", " ", "c", " ", 
           SuperscriptBox["L1", "4"], " ", 
           SuperscriptBox["L2", "2"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {((((Rational[
               1, 1080] $CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ($CellContext`L1^2 - $CellContext`L2^2)^2) Pi^4, 
          0, ((((Rational[
               4, 45] $CellContext`L1^(-4)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-2)) ($CellContext`L1 + $CellContext`L2)) 
          Pi^4, ((((
              Rational[
               2, 15] $CellContext`L1^(-4)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-2)) ($CellContext`L1 + $CellContext`L2)) 
          Pi^4, ((((
              Rational[
               4, 15]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-2)) ($CellContext`c $CellContext`L1^2 - (-8 + \
$CellContext`c) $CellContext`L2^2)) Pi^4}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["L1", "6"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["L1", "4"], " ", 
              SuperscriptBox["L2", "2"]}], "+", 
             SuperscriptBox["L2", "6"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"]}], 
          RowBox[{"17010", " ", 
           SuperscriptBox["L1", "6"], " ", 
           SuperscriptBox["L2", "6"]}]], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "4"], "-", 
             SuperscriptBox["L2", "4"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"945", " ", 
           SuperscriptBox["L1", "6"], " ", 
           SuperscriptBox["L2", "4"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "4"], "-", 
             SuperscriptBox["L2", "4"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"315", " ", 
           SuperscriptBox["L1", "6"], " ", 
           SuperscriptBox["L2", "4"]}]], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", 
              SuperscriptBox["L1", "4"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "16"}], "+", "c"}], ")"}], " ", 
              SuperscriptBox["L2", "4"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"315", " ", "c", " ", 
           SuperscriptBox["L1", "6"], " ", 
           SuperscriptBox["L2", "4"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {((((Rational[
               1, 17010] $CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) (
            2 $CellContext`L1^6 - (
             3 $CellContext`L1^4) $CellContext`L2^2 + $CellContext`L2^6)) 
          Pi^6, 0, (((
             Rational[
              8, 945] $CellContext`L1^(-6)) $CellContext`L2^(-4)) \
($CellContext`L1^4 - $CellContext`L2^4)) 
          Pi^6, (((
             Rational[
              4, 315] $CellContext`L1^(-6)) $CellContext`L2^(-4)) \
($CellContext`L1^4 - $CellContext`L2^4)) 
          Pi^6, ((((
              Rational[
               8, 315]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-4)) ($CellContext`c $CellContext`L1^4 - (-16 + \
$CellContext`c) $CellContext`L2^4)) Pi^6}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["L1", "8"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["L1", "6"], " ", 
              SuperscriptBox["L2", "2"]}], "+", 
             SuperscriptBox["L2", "8"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"]}], 
          RowBox[{"226800", " ", 
           SuperscriptBox["L1", "8"], " ", 
           SuperscriptBox["L2", "8"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "6"], "-", 
             SuperscriptBox["L2", "6"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           SuperscriptBox["q", "2"]}], 
          RowBox[{"4725", " ", 
           SuperscriptBox["L1", "8"], " ", 
           SuperscriptBox["L2", "6"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["L1", "6"], "-", 
             SuperscriptBox["L2", "6"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           SuperscriptBox["q", "3"]}], 
          RowBox[{"1575", " ", 
           SuperscriptBox["L1", "8"], " ", 
           SuperscriptBox["L2", "6"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", 
              SuperscriptBox["L1", "6"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"728", "+", 
                RowBox[{"159", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["L2", "6"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "8"], " ", 
           SuperscriptBox["q", "4"]}], 
          RowBox[{"1575", " ", "c", " ", 
           SuperscriptBox["L1", "8"], " ", 
           SuperscriptBox["L2", "6"]}]], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "q", "]"}], "5"],
          SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
          Editable->False]}],
        SeriesData[$CellContext`q, 
         0, {((((Rational[
               1, 226800] $CellContext`c) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) (
            3 $CellContext`L1^8 - (
             4 $CellContext`L1^6) $CellContext`L2^2 + $CellContext`L2^8)) 
          Pi^8, 0, (((
             Rational[
              4, 4725] $CellContext`L1^(-8)) $CellContext`L2^(-6)) \
($CellContext`L1^6 - $CellContext`L2^6)) 
          Pi^8, (((
             Rational[
              2, 1575] $CellContext`L1^(-8)) $CellContext`L2^(-6)) \
($CellContext`L1^6 - $CellContext`L2^6)) 
          Pi^8, ((((
              Rational[
               4, 1575]/$CellContext`c) $CellContext`L1^(-8)) \
$CellContext`L2^(-6)) ($CellContext`c $CellContext`L1^6 + (728 + 
              159 $CellContext`c) $CellContext`L2^6)) Pi^8}, 0, 5, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["\[ScriptL]", "8"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[ScriptL]", "]"}], "10"],
      SeriesData[$CellContext`\[ScriptL], 0, {}, 4, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[ScriptL], 0, {
      SeriesData[$CellContext`q, 
       0, {((((Rational[
             1, 1080] $CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-4)) ($CellContext`L1^2 - $CellContext`L2^2)^2) Pi^4, 
        0, ((((Rational[
             4, 
              45] $CellContext`L1^(-4)) ($CellContext`L1 - $CellContext`L2)) \
$CellContext`L2^(-2)) ($CellContext`L1 + $CellContext`L2)) 
        Pi^4, ((((
            Rational[
             2, 15] $CellContext`L1^(-4)) ($CellContext`L1 - \
$CellContext`L2)) $CellContext`L2^(-2)) ($CellContext`L1 + $CellContext`L2)) 
        Pi^4, ((((
            Rational[
             4, 15]/$CellContext`c) $CellContext`L1^(-4)) \
$CellContext`L2^(-2)) ($CellContext`c $CellContext`L1^2 - (-8 + \
$CellContext`c) $CellContext`L2^2)) Pi^4}, 0, 5, 1], 0, 
      SeriesData[$CellContext`q, 
       0, {((((Rational[
             1, 17010] $CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-6)) (
          2 $CellContext`L1^6 - (
           3 $CellContext`L1^4) $CellContext`L2^2 + $CellContext`L2^6)) Pi^6, 
        0, (((Rational[
            8, 945] $CellContext`L1^(-6)) $CellContext`L2^(-4)) \
($CellContext`L1^4 - $CellContext`L2^4)) 
        Pi^6, (((
           Rational[
            4, 315] $CellContext`L1^(-6)) $CellContext`L2^(-4)) \
($CellContext`L1^4 - $CellContext`L2^4)) 
        Pi^6, ((((
            Rational[
             8, 315]/$CellContext`c) $CellContext`L1^(-6)) \
$CellContext`L2^(-4)) ($CellContext`c $CellContext`L1^4 - (-16 + \
$CellContext`c) $CellContext`L2^4)) Pi^6}, 0, 5, 1], 0, 
      SeriesData[$CellContext`q, 
       0, {((((Rational[
             1, 226800] $CellContext`c) $CellContext`L1^(-8)) \
$CellContext`L2^(-8)) (
          3 $CellContext`L1^8 - (
           4 $CellContext`L1^6) $CellContext`L2^2 + $CellContext`L2^8)) Pi^8, 
        0, (((Rational[
            4, 4725] $CellContext`L1^(-8)) $CellContext`L2^(-6)) \
($CellContext`L1^6 - $CellContext`L2^6)) 
        Pi^8, (((
           Rational[
            2, 1575] $CellContext`L1^(-8)) $CellContext`L2^(-6)) \
($CellContext`L1^6 - $CellContext`L2^6)) 
        Pi^8, ((((
            Rational[
             4, 1575]/$CellContext`c) $CellContext`L1^(-8)) \
$CellContext`L2^(-6)) ($CellContext`c $CellContext`L1^6 + (728 + 
            159 $CellContext`c) $CellContext`L2^6)) Pi^8}, 0, 5, 1]}, 4, 10, 
     1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.7041177096676693`*^9, 3.704117722947776*^9}, {
  3.7041683208016844`*^9, 3.7041683255367837`*^9}, {3.704189288931673*^9, 
  3.704189306229148*^9}}]
}, Closed]]
}, Open  ]]
},
WindowSize->{1280, 637},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (October 9, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 369, 4, 63, "Section"],
Cell[CellGroupData[{
Cell[974, 30, 119, 1, 43, "Subsection"],
Cell[1096, 33, 7749, 219, 211, "Input"],
Cell[8848, 254, 4432, 117, 80, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[13317, 376, 160, 2, 35, "Subsection"],
Cell[13480, 380, 189, 4, 31, "Input"],
Cell[13672, 386, 12793, 331, 154, "Input"],
Cell[26468, 719, 12810, 315, 247, "Input"],
Cell[39281, 1036, 5062, 130, 105, "Input"],
Cell[44346, 1168, 8490, 221, 102, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52885, 1395, 293, 4, 63, "Section"],
Cell[CellGroupData[{
Cell[53203, 1403, 211, 2, 43, "Subsection"],
Cell[53417, 1407, 8828, 217, 160, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[62282, 1629, 256, 3, 35, "Subsection"],
Cell[62541, 1634, 20452, 505, 522, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[83030, 2144, 306, 4, 35, "Subsection"],
Cell[83339, 2150, 19181, 472, 376, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[102557, 2627, 351, 4, 35, "Subsection"],
Cell[102911, 2633, 19239, 488, 398, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[122199, 3127, 503, 6, 63, "Section"],
Cell[CellGroupData[{
Cell[122727, 3137, 236, 3, 43, "Subsection"],
Cell[122966, 3142, 11854, 275, 204, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[134857, 3422, 279, 3, 35, "Subsection"],
Cell[135139, 3427, 36580, 818, 682, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[171756, 4250, 376, 5, 35, "Subsection"],
Cell[172135, 4257, 29419, 685, 556, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[201603, 4948, 429, 5, 63, "Section"],
Cell[CellGroupData[{
Cell[202057, 4957, 284, 3, 43, "Subsection"],
Cell[202344, 4962, 9577, 229, 202, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[211958, 5196, 335, 4, 35, "Subsection"],
Cell[212296, 5202, 31480, 711, 528, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[243813, 5918, 426, 5, 35, "Subsection"],
Cell[244242, 5925, 31696, 727, 587, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[275987, 6658, 476, 6, 63, "Section"],
Cell[CellGroupData[{
Cell[276488, 6668, 335, 4, 43, "Subsection"],
Cell[276826, 6674, 21539, 497, 361, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[298402, 7176, 356, 4, 35, "Subsection"],
Cell[298761, 7182, 41039, 931, 615, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[339837, 8118, 453, 6, 35, "Subsection"],
Cell[340293, 8126, 32433, 747, 540, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[372775, 8879, 593, 8, 63, "Section"],
Cell[CellGroupData[{
Cell[373393, 8891, 391, 5, 43, "Subsection"],
Cell[373787, 8898, 14544, 342, 364, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[388368, 9245, 414, 5, 35, "Subsection"],
Cell[388785, 9252, 49778, 1084, 926, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[438600, 10341, 505, 6, 35, "Subsection"],
Cell[439108, 10349, 51614, 1145, 843, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[490771, 11500, 616, 8, 63, "Section"],
Cell[CellGroupData[{
Cell[491412, 11512, 391, 5, 43, "Subsection"],
Cell[491806, 11519, 1836, 49, 56, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[493679, 11573, 466, 6, 35, "Subsection"],
Cell[494148, 11581, 8105, 193, 199, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[502290, 11779, 502, 6, 35, "Subsection"],
Cell[502795, 11787, 8489, 204, 197, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[511333, 11997, 609, 8, 63, "Section"],
Cell[CellGroupData[{
Cell[511967, 12009, 166, 2, 43, "Subsection"],
Cell[512136, 12013, 8063, 201, 167, InheritFromParent]
}, Closed]],
Cell[CellGroupData[{
Cell[520236, 12219, 228, 3, 35, "Subsection"],
Cell[520467, 12224, 1371, 36, 56, InheritFromParent]
}, Closed]],
Cell[CellGroupData[{
Cell[521875, 12265, 147, 1, 35, "Subsection"],
Cell[522025, 12268, 1219, 31, 52, InheritFromParent]
}, Closed]],
Cell[CellGroupData[{
Cell[523281, 12304, 221, 2, 35, "Subsection"],
Cell[523505, 12308, 1217, 31, 52, InheritFromParent]
}, Closed]],
Cell[CellGroupData[{
Cell[524759, 12344, 284, 4, 35, "Subsection"],
Cell[525046, 12350, 1214, 31, 52, InheritFromParent]
}, Closed]],
Cell[CellGroupData[{
Cell[526297, 12386, 366, 5, 35, "Subsection"],
Cell[526666, 12393, 1323, 34, 52, InheritFromParent]
}, Closed]],
Cell[CellGroupData[{
Cell[528026, 12432, 434, 6, 35, "Subsection"],
Cell[528463, 12440, 2842, 73, 57, InheritFromParent]
}, Closed]],
Cell[CellGroupData[{
Cell[531342, 12518, 382, 5, 35, "Subsection"],
Cell[531727, 12525, 1217, 31, 52, InheritFromParent]
}, Closed]],
Cell[CellGroupData[{
Cell[532981, 12561, 575, 8, 35, "Subsection"],
Cell[533559, 12571, 1671, 43, 53, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[535279, 12620, 369, 4, 63, "Section"],
Cell[CellGroupData[{
Cell[535673, 12628, 254, 3, 43, "Subsection"],
Cell[535930, 12633, 5441, 139, 109, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[541408, 12777, 396, 5, 35, "Subsection"],
Cell[541807, 12784, 12017, 308, 150, "Input"]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

